Pion condensation in the early Universe at nonvanishing lepton flavor asymmetry and its gravitational wave signatures

We investigate the possible formation of a Bose-Einstein condensed phase of pions in the early Universe at nonvanishing values of lepton flavor asymmetries. A hadron resonance gas model with pion interactions, based on first-principle lattice QCD simulations at nonzero isospin density, is used to evaluate cosmic trajectories at various values of electron, muon, and tau lepton asymmetries that satisfy the available constraints on the total lepton asymmetry. The cosmic trajectory can pass through the pion condensed phase if the combined electron and muon asymmetry is sufficiently large: $|l_e + l_{\mu}| \gtrsim 0.1$, with little sensitivity to the difference $l_e - l_\mu$ between the individual flavor asymmetries. Future constraints on the values of the individual lepton flavor asymmetries will thus be able to either confirm or rule out the condensation of pions during the cosmic QCD epoch. We demonstrate that the pion condensed phase leaves an imprint both on the spectrum of primordial gravitational waves and on the mass distribution of primordial black holes at the QCD scale e.g. the black hole binary of recent LIGO event GW190521 can be formed in that phase.

==> anc/Fig1/Fig1.EMMPhaseDiagram.PhaseBoundary.dat <==
#muQ[MeV] T[MeV] 
139.57    0      
140.966   30.514 
142.361   46.9173
143.757   59.7672
145.153   70.5403
146.548   79.872 
147.944   88.1149
149.34    95.4922
150.736   102.157
152.131   108.223
153.527   113.774
154.923   118.877
156.318   123.585
157.714   127.944
159.11    131.99 
160.506   135.754
161.901   139.263
163.297   142.54 
164.693   145.605
166.088   148.476
167.484   151.167
168.88    153.695
170.275   156.069
171.671   158.303
173.067   160.406
174.463   162.386
175.858   164.253
177.254   166.013
178.65    167.675
180.045   169.243
181.441   170.724
182.837   172.123
184.232   173.445
185.628   174.695
187.024   175.877
188.42    176.994
189.815   178.05 
191.211   179.05 
192.607   179.995
194.002   180.889
195.398   181.735
196.794   182.534
198.189   183.29 
199.585   184.005
200.981   184.681
202.377   185.319
203.772   185.922
205.168   186.492
206.564   187.03 
207.959   187.537
209.355   188.015
210.751   188.466
212.146   188.89 
213.542   189.29 
214.938   189.666
216.334   190.019
217.729   190.35 
219.125   190.66 
220.521   190.951
221.916   191.223
223.312   191.477
224.708   191.713
226.103   191.933
227.499   192.138
228.895   192.327
230.291   192.502
231.686   192.663
233.082   192.811
234.478   192.946
235.873   193.069
237.269   193.18 
238.665   193.28 
240.06    193.37 
241.456   193.45 
242.852   193.519
244.248   193.58 
245.643   193.631
247.039   193.673
248.435   193.708
249.83    193.734
251.226   193.753
252.622   193.765
254.017   193.769
255.413   193.767
256.809   193.759
258.205   193.744
259.6     193.723
260.996   193.697
262.392   193.665
263.787   193.627
265.183   193.585
266.579   193.538
267.974   193.486
269.37    193.43 
270.766   193.37 
272.162   193.305
273.557   193.236
274.953   193.164
276.349   193.088
277.744   193.009
279.14    192.926
280.536   192.839
281.931   192.75 
283.327   192.658
284.723   192.563
286.118   192.465
287.514   192.365
288.91    192.262
290.306   192.156
291.701   192.049
293.097   191.939
294.493   191.827
295.888   191.712
297.284   191.596
298.68    191.478
300.075   191.359
301.471   191.237
302.867   191.114
304.263   190.989
305.658   190.863
307.054   190.735
308.45    190.606
309.845   190.475
311.241   190.344
312.637   190.211
314.032   190.076
315.428   189.941
316.824   189.805
318.22    189.668
319.615   189.529
321.011   189.39 
322.407   189.25 
323.802   189.109
325.198   188.967
326.594   188.825
327.989   188.682
329.385   188.538
330.781   188.393
332.177   188.248
333.572   188.103
334.968   187.956
336.364   187.81 
337.759   187.662
339.155   187.515
340.551   187.367
341.946   187.218
343.342   187.069
344.738   186.92 
346.134   186.771
347.529   186.621
348.925   186.471
350.321   186.32 
351.716   186.17 
353.112   186.019
354.508   185.868
355.903   185.716
357.299   185.565
358.695   185.414
360.091   185.262
361.486   185.11 
362.882   184.958
364.278   184.806
365.673   184.654
367.069   184.502
368.465   184.35 
369.86    184.198
371.256   184.046
372.652   183.894
374.048   183.742
375.443   183.59 
376.839   183.438
378.235   183.286
379.63    183.134
381.026   182.983
382.422   182.831
383.817   182.679
385.213   182.528
386.609   182.376
388.005   182.225
389.4     182.074
390.796   181.923
392.192   181.772
393.587   181.621
394.983   181.471
396.379   181.32 
397.774   181.17 
399.17    181.02 
400.566   180.87 
401.962   180.721
403.357   180.571
404.753   180.422
406.149   180.273
407.544   180.124
408.94    179.975
410.336   179.827
411.731   179.679
413.127   179.531
414.523   179.383
415.919   179.236
417.314   179.088
418.71    178.941
420.106   178.795
421.501   178.648
422.897   178.502
424.293   178.356
425.688   178.21 
427.084   178.065
428.48    177.92 
429.876   177.775
431.271   177.63 
432.667   177.486
434.063   177.342
435.458   177.198
436.854   177.054
438.25    176.911
439.645   176.768
441.041   176.625
442.437   176.483
443.833   176.341
445.228   176.199
446.624   176.058
448.02    175.917
449.415   175.776
450.811   175.635
452.207   175.495
453.602   175.355
454.998   175.215
456.394   175.076
457.79    174.937
459.185   174.798
460.581   174.66 
461.977   174.522
463.372   174.384
464.768   174.246
466.164   174.109
467.559   173.972
468.955   173.836
470.351   173.699
471.747   173.563
473.142   173.428
474.538   173.292
475.934   173.157
477.329   173.023
478.725   172.888
480.121   172.754
481.516   172.62 
482.912   172.487
484.308   172.354
485.704   172.221
487.099   172.089
488.495   171.956
489.891   171.825
491.286   171.693


==> anc/Fig1/Fig1.EMMPhaseDiagram.lelmu0.1.dat <==
#T[MeV] muQ[MeV]
10      15.6884 
11      17.2685 
12      18.8571 
13      20.4561 
14      22.0663 
15      23.6871 
16      25.3167 
17      26.9523 
18      28.5904 
19      30.2272 
20      31.8591 
21      33.4828 
22      35.0954 
23      36.6945 
24      38.2782 
25      39.8451 
26      41.394  
27      42.9242 
28      44.4352 
29      45.9267 
30      47.3988 
31      48.8513 
32      50.2846 
33      51.6988 
34      53.0944 
35      54.4717 
36      55.8313 
37      57.1735 
38      58.4988 
39      59.8079 
40      61.1012 
41      62.3791 
42      63.6424 
43      64.8913 
44      66.1266 
45      67.3486 
46      68.5578 
47      69.7548 
48      70.9399 
49      72.1136 
50      73.2763 
51      74.4284 
52      75.5703 
53      76.7025 
54      77.8251 
55      78.9387 
56      80.0435 
57      81.1398 
58      82.228  
59      83.3082 
60      84.3809 
61      85.4463 
62      86.5046 
63      87.5561 
64      88.601  
65      89.6396 
66      90.672  
67      91.6984 
68      92.7191 
69      93.7343 
70      94.7442 
71      95.7488 
72      96.7485 
73      97.7433 
74      98.7334 
75      99.719  
76      100.7   
77      101.677 
78      102.65  
79      103.619 
80      104.584 
81      105.546 
82      106.504 
83      107.458 
84      108.41  
85      109.358 
86      110.302 
87      111.244 
88      112.183 
89      113.119 
90      114.053 
91      114.984 
92      115.912 
93      116.838 
94      117.761 
95      118.683 
96      119.602 
97      120.519 
98      121.433 
99      122.346 
100     123.257 
101     124.166 
102     125.073 
103     125.979 
104     126.882 
105     127.784 
106     128.684 
107     129.583 
108     130.48  
109     131.376 
110     132.27  
111     133.162 
112     134.053 
113     134.943 
114     135.831 
115     136.717 
116     137.602 
117     138.486 
118     139.368 
119     140.249 
120     141.129 
121     142.007 
122     142.883 
123     143.758 
124     144.631 
125     145.503 
126     146.374 
127     147.243 
128     148.111 
129     148.978 
130     149.843 
131     150.708 
132     151.572 
133     152.435 
134     153.298 
135     154.161 
136     155.025 
137     155.89  
138     156.757 
139     157.624 
140     158.494 
141     159.364 
142     160.235 
143     161.106 
144     161.978 
145     162.853 
146     163.734 
147     164.625 
148     165.527 
149     166.44  
150     167.362 
151     168.299 
152     169.251 
153     170.216 
154     171.194 
155     172.184 
156     173.184 
157     174.194 
158     175.211 
159     176.236 
160     177.266 
161     178.3   
162     179.337 
163     180.374 
164     181.411 
165     182.445 
166     183.476 
167     184.5   
168     185.518 
169     186.526 
170     187.523 
171     188.507 
172     189.477 
173     190.43  
174     191.366 
175     192.282 
176     193.177 
177     194.048 
178     194.896 
179     195.717 
180     196.511 
                

==> anc/Fig1/Fig1.EMMPhaseDiagram.lelmu0.2.dat <==
#T[MeV] muQ[MeV]
10      33.5732 
11      36.9416 
12      40.3153 
13      43.6911 
14      47.0609 
15      50.4124 
16      53.7291 
17      56.9933 
18      60.188  
19      63.2993 
20      66.3184 
21      69.2413 
22      72.0692 
23      74.8065 
24      77.4601 
25      80.0379 
26      82.5479 
27      84.9976 
28      87.3934 
29      89.7409 
30      92.0445 
31      94.3076 
32      96.5328 
33      98.7218 
34      100.876 
35      102.996 
36      105.082 
37      107.134 
38      109.152 
39      111.136 
40      113.085 
41      114.999 
42      116.876 
43      118.716 
44      120.518 
45      122.28  
46      124.002 
47      125.682 
48      127.318 
49      128.908 
50      130.452 
51      131.945 
52      133.386 
53      134.772 
54      136.099 
55      137.362 
56      138.557 
57      139.677 
58      140.715 
59      141.661 
60      142.502 
61      143.23  
62      143.82  
63      144.25  
64      144.664 
65      145.101 
66      145.56  
67      146.044 
68      146.552 
69      147.087 
70      147.647 
71      148.236 
72      148.853 
73      149.5   
74      150.177 
75      150.886 
76      151.628 
77      152.404 
78      153.216 
79      154.064 
80      154.95  
81      155.876 
82      156.842 
83      157.851 
84      158.904 
85      160.002 
86      161.148 
87      162.342 
88      163.587 
89      164.884 
90      166.235 
91      167.642 
92      169.106 
93      170.63  
94      172.216 
95      173.864 
96      175.577 
97      177.357 
98      179.205 
99      181.122 
100     183.112 
101     185.174 
102     187.31  
103     189.522 
104     191.811 
105     194.177 
106     196.621 
107     199.144 
108     201.747 
109     204.428 
110     207.189 
111     210.03  
112     212.948 
113     215.945 
114     219.017 
115     222.165 
116     225.387 
117     228.679 
118     232.041 
119     235.469 
120     238.961 
121     242.512 
122     246.119 
123     249.778 
124     253.483 
125     257.231 
126     261.014 
127     264.827 
128     268.663 
129     272.514 
130     276.372 
131     280.228 
132     284.073 
133     287.897 
134     291.688 
135     295.435 
136     299.125 
137     302.745 
138     306.282 
139     309.722 
140     313.052 
141     316.256 
142     319.322 
143     322.236 
144     324.988 
145     327.567 
146     329.963 
147     332.17  
148     334.183 
149     336     
150     337.618 
151     339.04  
152     340.268 
153     341.307 
154     342.163 
155     342.843 
156     343.354 
157     343.704 
158     343.903 
159     343.958 
160     343.878 
161     343.672 
162     343.348 
163     342.913 
164     342.375 
165     341.741 
166     341.018 
167     340.212 
168     339.328 
169     338.373 
170     337.351 
171     336.267 
172     335.125 
173     333.929 
174     332.684 
175     331.392 
176     330.056 
177     328.68  
178     327.267 
179     325.819 
180     324.339 


==> anc/Fig1/Fig1.EMMPhaseDiagram.lelmu0.3.dat <==
#T[MeV] muQ[MeV]
10      51.6579 
11      56.8154 
12      61.942  
13      66.9966 
14      71.9196 
15      76.6423 
16      81.1055 
17      85.2767 
18      89.1569 
19      92.7743 
20      96.1719 
21      99.3957 
22      102.487 
23      105.477 
24      108.391 
25      111.244 
26      114.044 
27      116.793 
28      119.489 
29      122.124 
30      124.691 
31      127.175 
32      129.563 
33      131.836 
34      133.973 
35      135.947 
36      137.728 
37      139.273 
38      140.525 
39      141.404 
40      141.842 
41      142.226 
42      142.649 
43      143.111 
44      143.614 
45      144.16  
46      144.751 
47      145.388 
48      146.073 
49      146.808 
50      147.595 
51      148.436 
52      149.334 
53      150.291 
54      151.308 
55      152.39  
56      153.537 
57      154.755 
58      156.044 
59      157.408 
60      158.851 
61      160.375 
62      161.983 
63      163.679 
64      165.466 
65      167.346 
66      169.324 
67      171.402 
68      173.584 
69      175.871 
70      178.267 
71      180.774 
72      183.394 
73      186.129 
74      188.981 
75      191.951 
76      195.04  
77      198.248 
78      201.576 
79      205.024 
80      208.592 
81      212.278 
82      216.082 
83      220.003 
84      224.039 
85      228.189 
86      232.452 
87      236.826 
88      241.309 
89      245.901 
90      250.598 
91      255.402 
92      260.309 
93      265.319 
94      270.432 
95      275.646 
96      280.961 
97      286.378 
98      291.894 
99      297.512 
100     303.229 
101     309.045 
102     314.96  
103     320.971 
104     327.076 
105     333.269 
106     339.544 
107     345.888 
108     352.285 
109     358.711 
110     365.132 
111     371.499 
112     377.752 
113     383.808 
114     389.572 
115     394.938 
116     399.799 
117     404.07  
118     407.693 
119     410.654 
120     412.973 
121     414.699 
122     415.895 
123     416.629 
124     416.967 
125     416.969 
126     416.687 
127     416.166 
128     415.442 
129     414.547 
130     413.507 
131     412.343 
132     411.073 
133     409.712 
134     408.273 
135     406.766 
136     405.201 
137     403.584 
138     401.922 
139     400.222 
140     398.487 
141     396.722 
142     394.93  
143     393.115 
144     391.279 
145     389.425 
146     387.554 
147     385.669 
148     383.771 
149     381.863 
150     379.944 
151     378.016 
152     376.08  
153     374.138 
154     372.189 
155     370.235 
156     368.276 
157     366.314 
158     364.348 
159     362.378 
160     360.407 
161     358.433 
162     356.458 
163     354.481 
164     352.503 
165     350.524 
166     348.545 
167     346.566 
168     344.587 
169     342.608 
170     340.629 
171     338.652 
172     336.675 
173     334.699 
174     332.725 
175     330.752 
176     328.781 
177     326.811 
178     324.843 
179     322.878 
180     320.914 


==> anc/Fig1/Fig1.EMMPhaseDiagram.lelmu0.4.dat <==
#T[MeV] muQ[MeV]
10      69.6002 
11      76.4174 
12      82.9772 
13      89.0806 
14      94.5721 
15      99.4279 
16      103.747 
17      107.673 
18      111.335 
19      114.826 
20      118.205 
21      121.5   
22      124.718 
23      127.846 
24      130.852 
25      133.681 
26      136.253 
27      138.45  
28      140.093 
29      140.886 
30      141.264 
31      141.707 
32      142.218 
33      142.801 
34      143.458 
35      144.193 
36      145.007 
37      145.905 
38      146.89  
39      147.967 
40      149.14  
41      150.413 
42      151.791 
43      153.281 
44      154.886 
45      156.613 
46      158.467 
47      160.455 
48      162.583 
49      164.855 
50      167.279 
51      169.86  
52      172.602 
53      175.51  
54      178.588 
55      181.84  
56      185.268 
57      188.873 
58      192.657 
59      196.619 
60      200.758 
61      205.071 
62      209.557 
63      214.211 
64      219.03  
65      224.008 
66      229.142 
67      234.425 
68      239.854 
69      245.422 
70      251.126 
71      256.961 
72      262.924 
73      269.01  
74      275.218 
75      281.546 
76      287.993 
77      294.559 
78      301.246 
79      308.056 
80      314.994 
81      322.065 
82      329.278 
83      336.643 
84      344.172 
85      351.881 
86      359.79  
87      367.921 
88      376.3   
89      384.954 
90      393.905 
91      403.16  
92      412.676 
93      422.285 
94      431.554 
95      439.675 
96      445.753 
97      449.496 
98      451.307 
99      451.777 
100     451.367 
101     450.379 
102     449.004 
103     447.365 
104     445.54  
105     443.584 
106     441.533 
107     439.414 
108     437.245 
109     435.041 
110     432.812 
111     430.566 
112     428.31  
113     426.048 
114     423.784 
115     421.52  
116     419.26  
117     417.004 
118     414.755 
119     412.513 
120     410.279 
121     408.055 
122     405.839 
123     403.634 
124     401.438 
125     399.253 
126     397.078 
127     394.914 
128     392.76  
129     390.617 
130     388.484 
131     386.361 
132     384.249 
133     382.147 
134     380.055 
135     377.972 
136     375.9   
137     373.837 
138     371.783 
139     369.739 
140     367.704 
141     365.677 
142     363.66  
143     361.651 
144     359.65  
145     357.658 
146     355.674 
147     353.698 
148     351.729 
149     349.768 
150     347.815 
151     345.869 
152     343.931 
153     341.999 
154     340.075 
155     338.157 
156     336.246 
157     334.342 
158     332.444 
159     330.552 
160     328.667 
161     326.788 
162     324.916 
163     323.049 
164     321.188 
165     319.334 
166     317.485 
167     315.641 
168     313.804 
169     311.972 
170     310.145 
171     308.325 
172     306.509 
173     304.699 
174     302.895 
175     301.096 
176     299.302 
177     297.514 
178     295.73  
179     293.953 
180     292.18  


==> anc/Fig1/Fig1.EMMPhaseDiagram.lelmu0.dat <==
#T[MeV] muQ[MeV]   
10      -2.22474E-8
11      -2.1146E-8 
12      -2.28681E-8
13      -2.45175E-8
14      -2.60713E-8
15      -2.75111E-8
16      -2.88258E-8
17      -3.00125E-8
18      -3.10767E-8
19      -3.203E-8  
20      -3.28879E-8
21      -3.36673E-8
22      -3.43847E-8
23      -3.50551E-8
24      -3.56912E-8
25      -3.63031E-8
26      -3.68988E-8
27      -3.7484E-8 
28      -3.80629E-8
29      -3.86382E-8
30      -3.92117E-8
31      -3.97843E-8
32      -4.03563E-8
33      -4.09276E-8
34      -4.14979E-8
35      -4.20668E-8
36      -4.26335E-8
37      -4.31973E-8
38      -4.37577E-8
39      -4.43137E-8
40      -4.48647E-8
41      -4.54101E-8
42      -4.59492E-8
43      -4.64815E-8
44      -4.70063E-8
45      -4.75231E-8
46      -4.80316E-8
47      -4.85313E-8
48      -4.90218E-8
49      -4.9814E-8 
50      -5.11963E-8
51      -5.0458E-8 
52      -5.09044E-8
53      -5.13672E-8
54      -5.14893E-8
55      -5.18469E-8
56      -5.25408E-8
57      -5.29401E-8
58      -5.3417E-8 
59      -5.37132E-8
60      -5.41819E-8
61      -5.44422E-8
62      -5.47904E-8
63      -5.51283E-8
64      -5.54382E-8
65      -5.57516E-8
66      -5.60699E-8
67      -5.63491E-8
68      -5.66261E-8
69      -5.68968E-8
70      -5.71468E-8
71      -5.74018E-8
72      -5.76431E-8
73      -5.78648E-8
74      -5.80897E-8
75      -5.83003E-8
76      -5.85024E-8
77      -5.86986E-8
78      -5.8885E-8 
79      -5.9062E-8 
80      -5.92349E-8
81      -5.93958E-8
82      -5.95525E-8
83      -5.97017E-8
84      -5.98437E-8
85      -5.99797E-8
86      -6.01102E-8
87      -6.0234E-8 
88      -6.03516E-8
89      -6.04638E-8
90      -6.05716E-8
91      -6.06741E-8
92      -6.07718E-8
93      -6.08648E-8
94      -6.0954E-8 
95      -6.1039E-8 
96      -6.11199E-8
97      -6.11977E-8
98      -6.12719E-8
99      -6.13426E-8
100     -6.14108E-8
101     -6.14759E-8
102     -6.15387E-8
103     -6.15988E-8
104     -6.1657E-8 
105     -6.1713E-8 
106     -6.17672E-8
107     -6.18197E-8
108     -6.18706E-8
109     -6.19202E-8
110     -6.19685E-8
111     -6.20157E-8
112     -6.2062E-8 
113     -6.21073E-8
114     -6.2152E-8 
115     -6.21961E-8
116     -6.22397E-8
117     -6.22828E-8
118     -6.23257E-8
119     -6.23683E-8
120     -6.24108E-8
121     -6.24534E-8
122     -6.24958E-8
123     -6.25384E-8
124     -6.25812E-8
125     -6.26241E-8
126     -6.26674E-8
127     -6.2711E-8 
128     -6.27549E-8
129     -6.27992E-8
130     -6.2844E-8 
131     -6.28892E-8
132     -6.29349E-8
133     -6.29811E-8
134     -6.30279E-8
135     -6.30751E-8
136     -6.31229E-8
137     -6.31713E-8
138     -6.32203E-8
139     -6.32698E-8
140     -6.33199E-8
141     -6.33706E-8
142     -6.34217E-8
143     -6.34735E-8
144     -6.35258E-8
145     -6.35786E-8
146     -6.3632E-8 
147     -6.36858E-8
148     -6.37401E-8
149     -6.37949E-8
150     -6.38502E-8
151     -6.39059E-8
152     -6.3962E-8 
153     -6.40185E-8
154     -6.40754E-8
155     -6.41326E-8
156     -6.41903E-8
157     -6.42482E-8
158     -6.43064E-8
159     -6.43649E-8
160     -6.44236E-8
161     -6.44827E-8
162     -6.4542E-8 
163     -6.46015E-8
164     -6.46612E-8
165     -6.47211E-8
166     -6.47811E-8
167     -6.48414E-8
168     -6.49017E-8
169     -6.49623E-8
170     -6.50229E-8
171     -6.50837E-8
172     -6.51446E-8
173     -6.52055E-8
174     -6.52666E-8
175     -6.53278E-8
176     -6.5389E-8 
177     -6.54504E-8
178     -6.55118E-8
179     -6.55733E-8
180     -6.56348E-8
                   

==> anc/Fig10/deltac-0.000000.dl0.000000.dat <==
# Thc(MeV)                       deltac
10	0.41350994852733514
11	0.4134826953448785
12	0.41343846801620215
13	0.413375111507992
14	0.4132910168014353
15	0.413185728629576
16	0.4130609912071949
17	0.41291840208412617
18	0.4127610483504966
19	0.4125920219779927
20	0.41241471355375486
21	0.41223239295853625
22	0.4120483861402632
23	0.411865642954363
24	0.41168636078280646
25	0.4115126020813351
26	0.41134664972379004
27	0.4111895140314849
28	0.4110421766687484
29	0.41090547578302283
30	0.41077941713232347
31	0.41066477650915445
32	0.41056127902764245
33	0.410468431438913
34	0.41038628299495494
35	0.41031409110177447
36	0.41025179598361783
37	0.41019833316957716
38	0.4101533318939507
39	0.4101160941960873
40	0.41008625757910144
41	0.4100631663911577
42	0.41004605179863485
43	0.4100345091508521
44	0.41002792135723076
45	0.4100256860064977
46	0.4100274345918477
47	0.4100328081159188
48	0.41004105066009894
49	0.4100518292902497
50	0.4100652210631039
51	0.4100803174652129
52	0.410097210595367
53	0.41011529513063544
54	0.4101340970751992
55	0.410154023022914
56	0.4101743093525987
57	0.4101948652175917
58	0.4102157386964988
59	0.41023625808487685
60	0.4102565690913982
61	0.41027659102908953
62	0.4102961793876724
63	0.4103148847625936
64	0.410333029306346
65	0.41035008230089703
66	0.4103660837696136
67	0.41038087881070956
68	0.4103947850153018
69	0.410407006656889
70	0.410418223564589
71	0.4104276468096953
72	0.41043576115606306
73	0.4104425190910687
74	0.410447226407254
75	0.4104505498522117
76	0.4104517158942642
77	0.41045146894549556
78	0.41044903937978444
79	0.4104448164484856
80	0.4104385696002987
81	0.4104302337807871
82	0.4104198456289231
83	0.41040733926054956
84	0.4103926689581675
85	0.41037558638636085
86	0.41035604665253744
87	0.41033442861265795
88	0.41031014047177583
89	0.41028355984658316
90	0.41025411717996063
91	0.4102223493880446
92	0.4101876877271862
93	0.41015032666048373
94	0.41011030015429967
95	0.41006720063555147
96	0.410021402688546
97	0.40997215878762244
98	0.409920183573964
99	0.40986499038281177
100	0.40980627416624904
101	0.4097443078869962
102	0.40967912720561994
103	0.4096102459396571
104	0.409537962173282
105	0.4094619482478098
106	0.4093821629198443
107	0.409298461651629
108	0.40921096307555715
109	0.4091193660920441
110	0.4090235276159048
111	0.40892375513352225
112	0.40881937851276506
113	0.40871062895751287
114	0.40859771300322534
115	0.4084799902019792
116	0.40835732253018825
117	0.40823029941445105
118	0.4080979034038994
119	0.4079610000175751
120	0.407818571202121
121	0.40767114228992307
122	0.40751866874465453
123	0.4073605176216545
124	0.40719703559747567
125	0.4070281063787148
126	0.406853378193816
127	0.4066728176329948
128	0.4064868333363095
129	0.4062945667474956
130	0.40609651652178275
131	0.40589250982599084
132	0.4056824559568106
133	0.4054660298169146
134	0.4052436377246654
135	0.4050148402520147
136	0.404779692341168
137	0.4045383363612488
138	0.4042906338617937
139	0.40403658297627526
140	0.40377613636870646
141	0.4035093858074229
142	0.4032358451199109
143	0.4029559917232648
144	0.4026699421530048
145	0.4023773861283481
146	0.4020786719424872
147	0.4017734224502043
148	0.4014621610261121
149	0.4011444440183326
150	0.400820812609854
151	0.40049083543762365
152	0.40015499366987944
153	0.3998134051127222
154	0.39946611030235446
155	0.399113162501882
156	0.3987545423819954
157	0.39839038970893653
158	0.3980211587350037
159	0.39764669642465555
160	0.3972673923551142
161	0.3968834150820459
162	0.3964946220780181
163	0.3961012666216146
164	0.39570360853719305
165	0.3953020620710285
166	0.3948963639183736
167	0.39448728776987985
168	0.39407466432419397
169	0.3936590645921431
170	0.3932400221990357
171	0.392818114514198
172	0.39239431912147954
173	0.3919674601292582
174	0.3915384271718039
175	0.39110787319086193
176	0.3906752682749985
177	0.3902412592773848
178	0.38980671175869314
179	0.3893708697829088
180	0.3889339185767733

==> anc/Fig10/deltac-0.100000.dl0.000000.dat <==
# Thc(MeV)                       deltac
10	0.41352363101733747
11	0.4135084222788558
12	0.4134836030845373
13	0.413447115759153
14	0.41339784917743483
15	0.41333534611380435
16	0.4132601093279957
17	0.4131733418074002
18	0.41307642583881715
19	0.412971562626538
20	0.41286068465509035
21	0.41274609265175743
22	0.4126296784877722
23	0.41251342264238494
24	0.4123990319788297
25	0.41228794128194496
26	0.4121811151547475
27	0.4120797199281932
28	0.4119843169884123
29	0.4118953387190219
30	0.4118131415278109
31	0.4117377780232964
32	0.4116691870994244
33	0.4116074245276986
34	0.41155195956024904
35	0.4115030570189153
36	0.41145993282896276
37	0.4114223598012558
38	0.41139021628564726
39	0.4113628894093281
40	0.4113400154465899
41	0.41132134761817585
42	0.41130638095481153
43	0.41129504013962703
44	0.4112866668526328
45	0.41128117344196186
46	0.4112781583123594
47	0.4112773743406185
48	0.4112787080529458
49	0.41128154603849487
50	0.4112859169355373
51	0.4112916452662299
52	0.4112981542898489
53	0.4113058185974876
54	0.4113143470336382
55	0.411322910761517
56	0.4113324334524671
57	0.4113422197453849
58	0.41135200049392323
59	0.41136163637507905
60	0.41137137973515553
61	0.41138121341911976
62	0.41139087564522575
63	0.4113999694249465
64	0.4114087470321749
65	0.4114172145830589
66	0.41142484292287274
67	0.4114323977864507
68	0.41143899370405246
69	0.4114452542147736
70	0.41145030373534663
71	0.4114550162046165
72	0.41145863940824196
73	0.41146167060887084
74	0.41146361601588
75	0.41146460347938707
76	0.41146498937722487
77	0.4114640550187239
78	0.4114621577792456
79	0.41145906163871554
80	0.4114553652192089
81	0.4114501149343165
82	0.41144390892450644
83	0.4114365141061597
84	0.41142792516134297
85	0.4114181541207088
86	0.4114071959811227
87	0.41139471190657856
88	0.4113810505509494
89	0.41136598629944354
90	0.41134940705143797
91	0.4113317859232854
92	0.41131231752682973
93	0.41129158574759117
94	0.41126937124981744
95	0.4112456761704333
96	0.4112205186026258
97	0.41119390208855083
98	0.4111652745744743
99	0.41113521587200097
100	0.41110362444659465
101	0.4110700642379701
102	0.4110351131249277
103	0.4109978967417833
104	0.41095932851562994
105	0.41091886189664895
106	0.4108765282324082
107	0.4108325721585608
108	0.4107863538924656
109	0.4107387815736491
110	0.41068868201438646
111	0.4106368482028411
112	0.41058342446107043
113	0.4105274674148325
114	0.41046988404860396
115	0.4104102827373243
116	0.4103483841910981
117	0.41028477146806713
118	0.4102187474649143
119	0.4101511049474634
120	0.41008115741351264
121	0.4100091764173258
122	0.4099349081665297
123	0.4098590432026671
124	0.40978071034971936
125	0.4097009135809973
126	0.40961859182853105
127	0.409534337852659
128	0.4094482316336266
129	0.4093599515127204
130	0.40926999041835366
131	0.40917813557887084
132	0.40908418300121463
133	0.40898843335106017
134	0.4088908894041942
135	0.4087915601635459
136	0.4086906537090634
137	0.4085879907102054
138	0.4084836885500044
139	0.4083779680395136
140	0.4082706600540878
141	0.4081618962612032
142	0.40805170909125416
143	0.4079399508656421
144	0.4078272226328885
145	0.40771320735785316
146	0.407597876339969
147	0.407481394994946
148	0.4073641065938881
149	0.40724571985669555
150	0.40712647051041717
151	0.40700620675900373
152	0.4068852719240293
153	0.4067635690113654
154	0.40664084467166434
155	0.4065176076637221
156	0.40639345070816524
157	0.40626879174105174
158	0.4061435515350832
159	0.40601774186510575
160	0.40589152962143316
161	0.40576461057355545
162	0.4056372404922797
163	0.4055095036826951
164	0.4053814822100338
165	0.40525311359458965
166	0.40512418248427945
167	0.40499515330877606
168	0.40486586902315186
169	0.4047362752884825
170	0.40460672000293396
171	0.40447678587872743
172	0.40434668628213144
173	0.4042165507095075
174	0.4040864290737176
175	0.4039560501669228
176	0.4038258539659706
177	0.40369530965466116
178	0.40356503395693993
179	0.4034346208676987
180	0.40330429675349266

==> anc/Fig10/deltac-0.200000.dl0.000000.dat <==
# Thc(MeV)                       deltac
10	0.41353333076040594
11	0.4135263708708753
12	0.41351360847920265
13	0.4134935239201317
14	0.41346428584166933
15	0.41342486466338646
16	0.4133748560249459
17	0.4133151277648089
18	0.41324685126575567
19	0.413171456319417
20	0.41309142638674695
21	0.4130086538051749
22	0.4129251713016823
23	0.41284247339547864
24	0.41276223804617157
25	0.41268516879490663
26	0.41261210628519374
27	0.41254343026882967
28	0.4124792718578066
29	0.41241987081386877
30	0.4123652037672892
31	0.41231491798323083
32	0.41226898429998243
33	0.41222745037701186
34	0.4121893913547611
35	0.41215536337589115
36	0.4121243023501752
37	0.41209642110371325
38	0.41207133185869554
39	0.41204891078593214
40	0.4120286998745186
41	0.41201037497155457
42	0.4119942182640975
43	0.41197934742967934
44	0.4119660763342957
45	0.41195389968082136
46	0.41194268552838387
47	0.4119321847899217
48	0.41192249497725164
49	0.4119131613162474
50	0.41190406086310466
51	0.4118951946593496
52	0.4118864440529579
53	0.4118773614773437
54	0.41186740040785513
55	0.4118575324149936
56	0.41184653721077763
57	0.4118343967366548
58	0.41182107515793565
59	0.4118061911542605
60	0.4117889134718419
61	0.41176960767811627
62	0.41174690154868865
63	0.41172039839240865
64	0.4116952771709329
65	0.4116735836575156
66	0.4116542465482685
67	0.41163783678254956
68	0.41162370650051716
69	0.41161219483779315
70	0.4116030980961844
71	0.4115959836314112
72	0.4115910775496589
73	0.4115883772648902
74	0.4115874601322054
75	0.4115880950113996
76	0.4115907240678165
77	0.4115950244445104
78	0.411600657179881
79	0.4116079537396838
80	0.4116164700185553
81	0.41162653283930295
82	0.41163791873577
83	0.411650083101245
84	0.4116637712740295
85	0.41167833558021744
86	0.4116939905881781
87	0.4117106133432913
88	0.4117280964581525
89	0.411746432261904
90	0.41176520055722304
91	0.41178501718790456
92	0.4118051514937374
93	0.41182611332085534
94	0.4118473883354866
95	0.41186907794096017
96	0.41189117036952716
97	0.4119134754242776
98	0.4119355923842929
99	0.41195811763173823
100	0.41198037048897435
101	0.4120023599603151
102	0.4120241054429567
103	0.41204570382076566
104	0.4120665170823077
105	0.41208629702251776
106	0.4121057201850089
107	0.4121238977696583
108	0.41214097007411826
109	0.41215653819882403
110	0.4121710147810263
111	0.41218332090358184
112	0.4121941547709912
113	0.4122024791625802
114	0.41220891509133784
115	0.4122126504763422
116	0.41221364896686896
117	0.4122119007774366
118	0.4122068372423682
119	0.4121986407388195
120	0.4121866486326602
121	0.4121706995033
122	0.41215089157645546
123	0.41212665638647444
124	0.4120979263725752
125	0.4120642089525112
126	0.41202557852873994
127	0.4119814102373642
128	0.4119317027134261
129	0.4118759988433114
130	0.4118142302945573
131	0.41174595691892263
132	0.41167072962585083
133	0.4115886634535927
134	0.41149925445018265
135	0.4114020966906253
136	0.41129714071823575
137	0.411184284960606
138	0.4110628823155502
139	0.4109333300303369
140	0.4107950848319717
141	0.41064831128386564
142	0.4104931065528374
143	0.4103294507718785
144	0.4101576978225526
145	0.4099779477388835
146	0.40979086614080207
147	0.4095968858945764
148	0.40939640437278096
149	0.4091902973941054
150	0.40897919215025125
151	0.40876408071715614
152	0.40854529514203775
153	0.4083240132029201
154	0.4081004138409827
155	0.4078761389355527
156	0.40765096396369
157	0.4074262838816592
158	0.40720197777592454
159	0.40697952644679514
160	0.40675878556248607
161	0.40654020881062036
162	0.4063242436681209
163	0.4061109184814225
164	0.40590152951267344
165	0.4056954285124489
166	0.40549269354447365
167	0.40529421732308224
168	0.4051000851797004
169	0.4049094621941801
170	0.4047234022782961
171	0.404542165890551
172	0.4043648240450075
173	0.4041918123122342
174	0.4040233894542692
175	0.403859476230305
176	0.40370010510664706
177	0.4035449420132687
178	0.4033941781014978
179	0.4032477331497842
180	0.4031058076889798

==> anc/Fig10/deltac-0.300000.dl0.000000.dat <==
# Thc(MeV)                       deltac
10	0.41353469806190174
11	0.41352732160035865
12	0.41351287579730145
13	0.4134886787830878
14	0.41345224179473133
15	0.4134034836967568
16	0.4133437977043876
17	0.41327626641453097
18	0.41320454699596504
19	0.4131316328110727
20	0.4130600878605949
21	0.4129910324209319
22	0.4129251270507246
23	0.4128626430208145
24	0.41280328829159935
25	0.4127467748825685
26	0.41269282087295533
27	0.41264112117933555
28	0.41259115646658734
29	0.41254289565459745
30	0.41249548036793954
31	0.4124489353920618
32	0.41240258803997826
33	0.4123557529202758
34	0.41230803207221445
35	0.412258468308987
36	0.4122060642215784
37	0.4121494946186937
38	0.41208607719917795
39	0.4120129650636266
40	0.41192738415081165
41	0.4118459506066731
42	0.411772719401722
43	0.4117079707188176
44	0.41165141889724643
45	0.4116028360475933
46	0.41156188466714966
47	0.41152820555142683
48	0.41150186817381307
49	0.4114819557811733
50	0.41146841348869606
51	0.4114611996594656
52	0.41145937821010914
53	0.41146333346251135
54	0.41147214388738523
55	0.41148564232255297
56	0.41150398201163274
57	0.411526359895401
58	0.4115530263129592
59	0.4115832799846384
60	0.4116170621578255
61	0.41165441064825736
62	0.41169494168208187
63	0.41173827299980437
64	0.4117844363114964
65	0.41183326174093404
66	0.41188446273793566
67	0.4119381771585587
68	0.41199380699614
69	0.4120510866575489
70	0.41211013177579414
71	0.41217076827963745
72	0.4122326164422602
73	0.41229530244182055
74	0.4123588455205328
75	0.41242316967573206
76	0.4124879069489398
77	0.4125524978575708
78	0.4126171455255669
79	0.41268141019251314
80	0.4127450153198627
81	0.4128079915987029
82	0.4128695149232692
83	0.4129302408267223
84	0.41298892222689104
85	0.41304619220212135
86	0.4131011645285163
87	0.41315420010682097
88	0.4132048616749624
89	0.4132528611481591
90	0.41329802191731135
91	0.4133399747866895
92	0.4133790177319582
93	0.41341427479576204
94	0.4134460863459717
95	0.41347374130284803
96	0.41349714117471625
97	0.41351610536821304
98	0.4135300532755182
99	0.41353847050608855
100	0.4135412965370227
101	0.41353769346414265
102	0.41352685767006325
103	0.4135079877590101
104	0.41348038675861487
105	0.41344269573478853
106	0.41339371774228295
107	0.4133315645065264
108	0.41325435690593443
109	0.413159784201811
110	0.41304498524205563
111	0.41290687299459883
112	0.4127422381635105
113	0.4125479976111138
114	0.41232127110599465
115	0.41206053563516454
116	0.41176618385072883
117	0.41144036821862195
118	0.41108817609327586
119	0.4107153142159099
120	0.4103286376559916
121	0.4099346991750836
122	0.4095389539137459
123	0.409145891153067
124	0.40875902850978174
125	0.408380695642755
126	0.40801248236855103
127	0.4076555004316962
128	0.40731044231045743
129	0.4069778991592738
130	0.40665707754171176
131	0.40634901783120986
132	0.406052354242851
133	0.40576837158073153
134	0.40549552307330594
135	0.4052337791214787
136	0.4049835593087248
137	0.40474365312935473
138	0.4045137262065859
139	0.40429364833792336
140	0.4040836303604288
141	0.40388249131915943
142	0.4036908098491209
143	0.4035070858845648
144	0.4033323891849888
145	0.403165023149313
146	0.4030061046723285
147	0.40285386724147315
148	0.4027096054464746
149	0.4025722518816235
150	0.40244113873211235
151	0.40231695736440914
152	0.4021988072045768
153	0.4020867207733957
154	0.40198115955259134
155	0.4018807066579615
156	0.40178569238503753
157	0.4016960569683447
158	0.4016117434046057
159	0.4015326970489716
160	0.40145779995018077
161	0.4013880682537717
162	0.401322527753207
163	0.4012612709511363
164	0.4012043905413156
165	0.40115158694008785
166	0.4011022877095637
167	0.40105725394180525
168	0.40101579695862916
169	0.4009777392825694
170	0.40094358413831
171	0.40091237586508
172	0.40088448151845285
173	0.40085947351288875
174	0.4008377160658669
175	0.4008190503015833
176	0.4008030510482212
177	0.4007900783523228
178	0.4007793270947979
179	0.40077128927969125
180	0.40076567594730295

==> anc/Fig10/deltac-0.400000.dl0.000000.dat <==
# Thc(MeV)                       deltac
10	0.41353111264667913
11	0.4135168591902186
12	0.41348936945441817
13	0.41344614695310483
14	0.4133894643284879
15	0.4133250617894877
16	0.41325810903819826
17	0.4131924949087917
18	0.4131290822535254
19	0.4130677005856765
20	0.4130078639270923
21	0.41294819615686296
22	0.4128878057832752
23	0.41282530592655947
24	0.4127593841645449
25	0.4126884368300361
26	0.41261002955163795
27	0.4125208596376555
28	0.412414931960381
29	0.412281418996089
30	0.4121372998871691
31	0.41200353984350063
32	0.4118827225557017
33	0.4117760512658865
34	0.41168441344148404
35	0.41160710055846994
36	0.4115451878849228
37	0.4114967069816303
38	0.4114621570356334
39	0.411439554463752
40	0.4114288337722417
41	0.41142893475838055
42	0.41143879911128506
43	0.41145785768479076
44	0.4114858996521025
45	0.41152111394834867
46	0.4115640020650054
47	0.4116133498364421
48	0.4116688977090609
49	0.41172990544819354
50	0.4117958671277727
51	0.41186639174430345
52	0.41194119989166667
53	0.4120197705605155
54	0.4121011303373056
55	0.41218523488423575
56	0.41227169096901295
57	0.41235966382459005
58	0.41244888949641595
59	0.41253899929138244
60	0.41262919752296945
61	0.4127191410960711
62	0.41280817418572957
63	0.4128962955618499
64	0.4129826664528194
65	0.4130671985612686
66	0.41314959678459373
67	0.4132294774593776
68	0.41330636548401006
69	0.4133801984198385
70	0.4134510090247369
71	0.41351814789410885
72	0.41358194499312423
73	0.4136418589993332
74	0.41369830295699733
75	0.4137503683282568
76	0.41379883021820024
77	0.4138431522533527
78	0.41388281126126475
79	0.41391827678827703
80	0.4139486697447199
81	0.4139740075321828
82	0.41399343838749825
83	0.4140064814356681
84	0.414012422101958
85	0.4140095100345727
86	0.41399659746169215
87	0.4139709627718164
88	0.4139292911717536
89	0.41386669592579084
90	0.4137756773022333
91	0.4136450530836795
92	0.41345741563590216
93	0.41318680115218875
94	0.412799983712483
95	0.4122712260591522
96	0.41161683990671405
97	0.4108985121309944
98	0.4101787476339693
99	0.40949172951414187
100	0.4088491077298347
101	0.4082518769304687
102	0.4076976760722857
103	0.4071828665748288
104	0.40670398917958955
105	0.4062574700408978
106	0.4058403335696322
107	0.4054503490759465
108	0.4050851472057633
109	0.4047427488260004
110	0.40442156006043556
111	0.40412017208690243
112	0.4038371081851186
113	0.40357129195774916
114	0.4033221327695185
115	0.4030874804949466
116	0.40286714400935897
117	0.4026605595947358
118	0.402466187504578
119	0.40228464176954565
120	0.40211414701174175
121	0.401954115682627
122	0.401805158266498
123	0.4016653194967772
124	0.4015355182963786
125	0.4014139489791472
126	0.40130118043091323
127	0.4011960060730188
128	0.4010989152663289
129	0.4010094375360393
130	0.40092673426740155
131	0.4008507005877956
132	0.40078063056120694
133	0.40071725225879656
134	0.40065962507752567
135	0.40060703670930603
136	0.4005605847354312
137	0.4005187151257212
138	0.4004822891711172
139	0.40045058714736453
140	0.40042301959449905
141	0.4003994668291371
142	0.40038031291845383
143	0.4003650646796576
144	0.4003537319684113
145	0.400346560481885
146	0.4003423384731489
147	0.40034106982952644
148	0.4003438421891554
149	0.40034859062956424
150	0.4003570094210635
151	0.4003682496014167
152	0.4003819363107233
153	0.40039830278852484
154	0.4004171059964469
155	0.4004385764217664
156	0.4004614890721292
157	0.4004872890864331
158	0.4005151212282682
159	0.40054484005918745
160	0.4005759625746676
161	0.40060955449980873
162	0.4006447604442852
163	0.4006811973568362
164	0.4007200591094706
165	0.4007595193810722
166	0.4008013714151794
167	0.4008437926865097
168	0.40088820183979595
169	0.400933149572779
170	0.40097945077582237
171	0.40102768281715206
172	0.40107640318613325
173	0.4011258264074763
174	0.4011767564259412
175	0.40122835194994827
176	0.4012809587542701
177	0.4013346468999711
178	0.40138871895875017
179	0.40144360802107953
180	0.40149929370641935

==> anc/Fig2/Fig2.ScanSumL.dat <==
#le+lmu TBECmin[MeV] TBECmax[MeV]
-0.5    18.6318      23.3271     
-0.49   19.0146      23.8193     
-0.48   19.4189      24.29       
-0.47   19.8506      24.876      
-0.46   20.3096      25.4404     
-0.45   20.8018      26.0303     
-0.44   21.3271      26.6475     
-0.43   22.1221      27.2959     
-0.42   22.4912      27.9775     
-0.41   23.1338      28.6943     
-0.4    23.8193      29.4482     
-0.39   24.5518      30.2432     
-0.38   25.335       31.083      
-0.37   26.1553      31.9795     
-0.36   27.0107      32.9287     
-0.35   27.9326      33.9365     
-0.34   28.9229      35.0088     
-0.33   29.9873      36.1514     
-0.32   31.1338      37.3721     
-0.31   32.3604      38.6787     
-0.3    33.6553      40.083      
-0.29   35.0635      41.5928     
-0.28   36.5928      43.2217     
-0.27   38.2588      44.9834     
-0.26   40.0791      46.9033     
-0.25   42.0713      49.0049     
-0.24   44.2568      51.3037     
-0.23   46.6357      53.8291     
-0.22   49.2646      56.6162     
-0.21   52.1924      59.7061     
-0.2    55.4658      63.1475     
-0.19   59.1455      67.0049     
-0.18   63.3096      71.3564     
-0.17   68.0537      76.2959     
-0.16   73.5088      81.9502     
-0.15   79.8447      88.4756     
-0.14   87.2979      96.1025     
-0.13   96.21        105.122     
-0.12   107.12       115.979     
-0.11   120.931      129.601     
-0.1    140.378      156.948     
-0.099  142.927      159.849     
-0.098  145.718      158.39      
-0.097  148.847      162.401     
-0.096  152.509      167.425     
-0.095  157.052      163.075     
--      --           --          
0.095   157.052      163.075     
0.096   152.509      167.425     
0.097   148.847      162.401     
0.098   145.718      158.39      
0.099   142.927      159.849     
0.1     140.378      156.948     
0.11    120.931      129.601     
0.12    107.12       115.979     
0.13    96.21        105.122     
0.14    87.2979      96.1025     
0.15    79.8447      88.4756     
0.16    73.5088      81.9502     
0.17    68.0537      76.2959     
0.18    63.3096      71.3564     
0.19    59.1455      67.0049     
0.2     55.4658      63.1475     
0.21    52.1924      59.7061     
0.22    49.2646      56.6162     
0.23    46.6357      53.8291     
0.24    44.2568      51.3037     
0.25    42.0713      49.0049     
0.26    40.0791      46.9033     
0.27    38.2588      44.9834     
0.28    36.5928      43.2217     
0.29    35.0635      41.5928     
0.3     33.6553      40.083      
0.31    32.3604      38.6787     
0.32    31.1338      37.3721     
0.33    29.9873      36.1514     
0.34    28.9229      35.0088     
0.35    27.9326      33.9365     
0.36    27.0107      32.9287     
0.37    26.1553      31.9795     
0.38    25.335       31.083      
0.39    24.5518      30.2432     
0.4     23.8193      29.4482     
0.41    23.1338      28.6943     
0.42    22.4912      27.9775     
0.43    22.1221      27.2959     
0.44    21.3271      26.6475     
0.45    20.8018      26.0303     
0.46    20.3096      25.4404     
0.47    19.8506      24.876      
0.48    19.4189      24.29       
0.49    19.0146      23.8193     
0.5     18.6318      23.3271     

==> anc/Fig3/Fig3.EMMCosmicEoS.lelmu0.1.dat <==
#T[MeV] traceanomaly_full traceanomaly_qcd
10      0.00316           2.66238E-4      
11      0.00618           7.41599E-4      
12      0.01114           0.00171         
13      0.01843           0.00342         
14      0.0283            0.00611         
15      0.04087           0.01            
16      0.05607           0.01524         
17      0.07374           0.02192         
18      0.09362           0.03004         
19      0.11537           0.03954         
20      0.13863           0.05033         
21      0.16301           0.06223         
22      0.18815           0.07507         
23      0.21369           0.08865         
24      0.2393            0.10278         
25      0.2647            0.11725         
26      0.28963           0.13188         
27      0.31391           0.14652         
28      0.33734           0.16101         
29      0.35979           0.17524         
30      0.38117           0.1891          
31      0.4014            0.2025          
32      0.42042           0.21538         
33      0.43821           0.22769         
34      0.45477           0.23939         
35      0.4701            0.25047         
36      0.48423           0.26091         
37      0.49718           0.27072         
38      0.509             0.2799          
39      0.51973           0.28846         
40      0.52943           0.29643         
41      0.53815           0.30383         
42      0.54595           0.31068         
43      0.5529            0.31703         
44      0.55903           0.32289         
45      0.56443           0.3283          
46      0.56913           0.3333          
47      0.57322           0.33791         
48      0.57672           0.34217         
49      0.57971           0.34612         
50      0.58223           0.34978         
51      0.58433           0.35318         
52      0.58606           0.35636         
53      0.58746           0.35935         
54      0.58858           0.36217         
55      0.58945           0.36485         
56      0.59012           0.36741         
57      0.59062           0.36989         
58      0.59098           0.3723          
59      0.59124           0.37466         
60      0.59142           0.37701         
61      0.59156           0.37936         
62      0.59169           0.38172         
63      0.59183           0.38412         
64      0.59199           0.38658         
65      0.59222           0.38912         
66      0.59252           0.39174         
67      0.59293           0.39447         
68      0.59345           0.39733         
69      0.59411           0.40032         
70      0.59493           0.40346         
71      0.59593           0.40678         
72      0.59711           0.41027         
73      0.59851           0.41396         
74      0.60013           0.41786         
75      0.60199           0.42198         
76      0.6041            0.42634         
77      0.60648           0.43094         
78      0.60915           0.43581         
79      0.61212           0.44095         
80      0.6154            0.44639         
81      0.61901           0.45212         
82      0.62295           0.45817         
83      0.62726           0.46455         
84      0.63193           0.47127         
85      0.63699           0.47835         
86      0.64245           0.48579         
87      0.64832           0.49362         
88      0.65462           0.50185         
89      0.66137           0.51049         
90      0.66857           0.51955         
91      0.67624           0.52907         
92      0.68441           0.53903         
93      0.69308           0.54948         
94      0.70228           0.56041         
95      0.71201           0.57185         
96      0.7223            0.58381         
97      0.73316           0.59631         
98      0.74462           0.60937         
99      0.75668           0.62301         
100     0.76937           0.63723         
101     0.78271           0.65207         
102     0.79671           0.66755         
103     0.8114            0.68367         
104     0.8268            0.70046         
105     0.84292           0.71794         
106     0.8598            0.73613         
107     0.87744           0.75505         
108     0.89587           0.77473         
109     0.91512           0.79517         
110     0.93521           0.81642         
111     0.95616           0.83848         
112     0.97799           0.86137         
113     1.00073           0.88513         
114     1.02441           0.90978         
115     1.04904           0.93533         
116     1.07466           0.96182         
117     1.10129           0.98926         
118     1.12896           1.01767         
119     1.15769           1.04709         
120     1.18751           1.07754         
121     1.21844           1.10904         
122     1.25053           1.14162         
123     1.28379           1.17529         
124     1.31825           1.2101          
125     1.35394           1.24605         
126     1.3909            1.28318         
127     1.42914           1.3215          
128     1.46871           1.36106         
129     1.50964           1.40186         
130     1.55194           1.44394         
131     1.59567           1.48731         
132     1.64084           1.53201         
133     1.68749           1.57807         
134     1.73565           1.62549         
135     1.78537           1.67432         
136     1.83667           1.72458         
137     1.88959           1.77629         
138     1.94416           1.82948         
139     2.00043           1.88417         
140     2.05844           1.94039         
141     2.11821           1.99817         
142     2.17979           2.05752         
143     2.24322           2.11848         
144     2.30853           2.18106         
145     2.37578           2.24529         
146     2.44502           2.31122         
147     2.51632           2.37888         
148     2.58974           2.44833         
149     2.66533           2.51958         
150     2.74315           2.59266         
151     2.82329           2.66764         
152     2.90581           2.74455         
153     2.99078           2.82343         
154     3.07826           2.9043          
155     3.16832           2.9872          
156     3.26102           3.07215         
157     3.35643           3.15917         
158     3.45461           3.2483          
159     3.55563           3.33956         
160     3.65955           3.43296         
161     3.76645           3.52852         
162     3.87638           3.62626         
163     3.98941           3.72619         
164     4.1056            3.82831         
165     4.22503           3.93263         
166     4.34775           4.03916         
167     4.47382           4.1479          
168     4.60331           4.25883         
169     4.73627           4.37195         
170     4.87277           4.48726         
171     5.01285           4.60473         
172     5.15658           4.72434         
173     5.304             4.84608         
174     5.45517           4.96992         
175     5.61013           5.09583         
176     5.76894           5.22378         
177     5.93163           5.35373         
178     6.09824           5.48565         
179     6.26882           5.61949         
180     6.4434            5.75522         


==> anc/Fig3/Fig3.EMMCosmicEoS.lelmu0.2.dat <==
#T[MeV] traceanomaly_full traceanomaly_qcd
10      0.00414           0.00124         
11      0.00893           0.00349         
12      0.01753           0.0081          
13      0.03127           0.01626         
14      0.05135           0.02916         
15      0.07863           0.04776         
16      0.11354           0.07268         
17      0.15598           0.10407         
18      0.20541           0.14161         
19      0.26087           0.18457         
20      0.32116           0.23194         
21      0.385             0.28255         
22      0.45111           0.33526         
23      0.51835           0.38898         
24      0.58574           0.44281         
25      0.65247           0.49601         
26      0.71793           0.54802         
27      0.78163           0.59841         
28      0.84321           0.6469          
29      0.90243           0.69331         
30      0.9591            0.73751         
31      1.01312           0.77946         
32      1.06442           0.81915         
33      1.11299           0.85662         
34      1.15885           0.89192         
35      1.20204           0.92512         
36      1.24263           0.95632         
37      1.28071           0.98562         
38      1.31637           1.01313         
39      1.34974           1.03896         
40      1.38094           1.06323         
41      1.41009           1.08607         
42      1.43735           1.10758         
43      1.46284           1.1279          
44      1.48671           1.14715         
45      1.50911           1.16545         
46      1.53018           1.18292         
47      1.55008           1.19967         
48      1.56894           1.21583         
49      1.58691           1.23151         
50      1.60414           1.24683         
51      1.62077           1.26191         
52      1.63696           1.27687         
53      1.65285           1.29183         
54      1.66861           1.30693         
55      1.6844            1.32229         
56      1.70039           1.33808         
57      1.71678           1.35445         
58      1.7338            1.3716          
59      1.75171           1.38978         
60      1.77082           1.40925         
61      1.79136           1.43023         
62      1.81391           1.45325         
63      1.83895           1.47876         
64      1.86238           1.50291         
65      1.88326           1.52479         
66      1.90173           1.54451         
67      1.91791           1.5622          
68      1.93194           1.57796         
69      1.94394           1.5919          
70      1.95402           1.6041          
71      1.96229           1.61466         
72      1.96886           1.62367         
73      1.97382           1.63121         
74      1.97727           1.63735         
75      1.97928           1.64217         
76      1.97994           1.64573         
77      1.97933           1.6481          
78      1.97752           1.64934         
79      1.97458           1.64951         
80      1.97057           1.64866         
81      1.96555           1.64685         
82      1.95959           1.64412         
83      1.95274           1.64053         
84      1.94506           1.63611         
85      1.9366            1.63093         
86      1.92742           1.62502         
87      1.91757           1.61843         
88      1.90711           1.61121         
89      1.89608           1.6034          
90      1.88455           1.59505         
91      1.87257           1.5862          
92      1.86021           1.57692         
93      1.84753           1.56726         
94      1.8346            1.55727         
95      1.8215            1.54702         
96      1.8083            1.53657         
97      1.79509           1.526           
98      1.78197           1.51539         
99      1.76903           1.50482         
100     1.7564            1.49439         
101     1.7442            1.48419         
102     1.73256           1.47434         
103     1.72162           1.46495         
104     1.71155           1.45616         
105     1.70253           1.4481          
106     1.69474           1.44093         
107     1.68839           1.4348          
108     1.68371           1.42988         
109     1.68094           1.42637         
110     1.68034           1.42446         
111     1.68221           1.42435         
112     1.68685           1.42626         
113     1.6946            1.43044         
114     1.7058            1.43711         
115     1.72085           1.44653         
116     1.74016           1.45898         
117     1.76418           1.47471         
118     1.79338           1.49403         
119     1.82828           1.51721         
120     1.86944           1.54456         
121     1.91744           1.57639         
122     1.97292           1.613           
123     2.03658           1.65471         
124     2.10915           1.70183         
125     2.19142           1.75466         
126     2.28425           1.81352         
127     2.38853           1.87869         
128     2.50526           1.95047         
129     2.63548           2.0291          
130     2.78029           2.11483         
131     2.94087           2.20786         
132     3.11848           2.30836         
133     3.3144            2.41646         
134     3.53              2.53221         
135     3.76667           2.65562         
136     4.02581           2.78663         
137     4.30882           2.92508         
138     4.61709           3.07073         
139     4.95189           3.22327         
140     5.31441           3.38227         
141     5.70567           3.54721         
142     6.12646           3.71749         
143     6.57735           3.89241         
144     7.05856           4.07124         
145     7.57              4.25316         
146     8.11124           4.43735         
147     8.68146           4.62298         
148     9.27949           4.80921         
149     9.90385           4.99529         
150     10.5527           5.18047         
151     11.2242           5.36411         
152     11.916            5.54565         
153     12.6259           5.72461         
154     13.3515           5.90061         
155     14.0904           6.07334         
156     14.8405           6.24259         
157     15.5995           6.40822         
158     16.3652           6.57016         
159     17.1359           6.7284          
160     17.9096           6.88296         
161     18.6848           7.03392         
162     19.4599           7.18139         
163     20.2338           7.32549         
164     21.0053           7.46637         
165     21.7732           7.60419         
166     22.5369           7.73913         
167     23.2954           7.87134         
168     24.0483           8.00102         
169     24.7949           8.12832         
170     25.5349           8.25344         
171     26.2678           8.37653         
172     26.9934           8.49777         
173     27.7116           8.61731         
174     28.422            8.7353          
175     29.1247           8.85191         
176     29.8196           8.96726         
177     30.5066           9.08149         
178     31.1858           9.19474         
179     31.8573           9.30713         
180     32.521            9.41878


==> anc/Fig3/Fig3.EMMCosmicEoS.lelmu0.3.dat <==
#T[MeV] traceanomaly_full traceanomaly_qcd
10      0.01016           0.00727         
11      0.02585           0.02041         
12      0.05667           0.04724         
13      0.10915           0.09413         
14      0.18851           0.16627         
15      0.29694           0.26586         
16      0.43263           0.39112         
17      0.59044           0.53677         
18      0.76367           0.69589         
19      0.9461            0.86191         
20      1.13303           1.02976         
21      1.32158           1.19624         
22      1.51024           1.35966         
23      1.69848           1.51939         
24      1.88624           1.67544         
25      2.07369           1.82816         
26      2.26106           1.97805         
27      2.44857           2.12567         
28      2.63639           2.27162         
29      2.82471           2.41646         
30      3.01371           2.56083         
31      3.20371           2.70541         
32      3.39513           2.85099         
33      3.58864           2.99856         
34      3.78523           3.14932         
35      3.98634           3.30488         
36      4.19403           3.46737         
37      4.41131           3.63975         
38      4.64263           3.82627         
39      4.89487           4.0334          
40      5.17289           4.2658          
41      5.4354            4.48618         
42      5.6725            4.68568         
43      5.8842            4.86435         
44      6.07084           5.02247         
45      6.23301           5.16049         
46      6.3715            5.27902         
47      6.48724           5.37874         
48      6.58122           5.46038         
49      6.65449           5.52472         
50      6.70809           5.57253         
51      6.74307           5.60458         
52      6.76044           5.62162         
53      6.76115           5.62436         
54      6.74614           5.61348         
55      6.71624           5.58962         
56      6.67229           5.55338         
57      6.61501           5.50532         
58      6.54511           5.44596         
59      6.46323           5.37579         
60      6.36999           5.29526         
61      6.26593           5.20481         
62      6.1516            5.10485         
63      6.02749           4.99577         
64      5.89409           4.87795         
65      5.75185           4.75176         
66      5.60125           4.61758         
67      5.44273           4.4758          
68      5.27677           4.32681         
69      5.10383           4.17102         
70      4.9244            4.00885         
71      4.739             3.84077         
72      4.54816           3.66725         
73      4.35244           3.48881         
74      4.15245           3.30599         
75      3.94879           3.11937         
76      3.74213           2.92955         
77      3.53314           2.73716         
78      3.32255           2.54287         
79      3.11107           2.34736         
80      2.89948           2.15131         
81      2.68854           1.95545         
82      2.47905           1.76048         
83      2.2718            1.56711         
84      2.06762           1.37608         
85      1.86731           1.18807         
86      1.67171           1.00379         
87      1.48167           0.82392         
88      1.29805           0.64912         
89      1.12173           0.48005         
90      0.95363           0.31735         
91      0.79472           0.16164         
92      0.64602           0.01354         
93      0.50867           -0.12633        
94      0.38387           -0.25736        
95      0.27302           -0.37893        
96      0.17766           -0.49038        
97      0.0996            -0.59107        
98      0.04094           -0.68027        
99      0.00415           -0.75723        
100     -0.0078           -0.82114        
101     0.00866           -0.8711         
102     0.05785           -0.90613        
103     0.1451            -0.92514        
104     0.27691           -0.9269         
105     0.46135           -0.91009        
106     0.70845           -0.87321        
107     1.03063           -0.81465        
108     1.44333           -0.73269        
109     1.96556           -0.62557        
110     2.62043           -0.49158        
111     3.43546           -0.32932        
112     4.44213           -0.13791        
113     5.6743            0.08255         
114     7.1649            0.33056         
115     8.94055           0.60283         
116     11.015            0.89419         
117     13.3837           1.19799         
118     16.0213           1.50692         
119     18.8853           1.81405         
120     21.9225           2.11372         
121     25.0769           2.4019          
122     28.2964           2.67621         
123     31.5365           2.93559         
124     34.7611           3.17995         
125     37.9427           3.40978         
126     41.0609           3.62592         
127     44.1012           3.82937         
128     47.0538           4.02119         
129     49.9126           4.20239         
130     52.6739           4.37396         
131     55.3362           4.53677         
132     57.8994           4.69165         
133     60.3644           4.83935         
134     62.733            4.98052         
135     65.0075           5.11577         
136     67.1905           5.24564         
137     69.2849           5.37062         
138     71.2938           5.49115         
139     73.2202           5.60763         
140     75.0674           5.72043         
141     76.8386           5.82986         
142     78.5367           5.93624         
143     80.1649           6.03984         
144     81.7262           6.14091         
145     83.2234           6.23969         
146     84.6594           6.33638         
147     86.0369           6.43119         
148     87.3585           6.52429         
149     88.6266           6.61587         
150     89.8438           6.70607         
151     91.0124           6.79505         
152     92.1345           6.88294         
153     93.2123           6.96987         
154     94.2479           7.05596         
155     95.2432           7.14132         
156     96.2002           7.22607         
157     97.1205           7.31029         
158     98.0059           7.39409         
159     98.8581           7.47755         
160     99.6787           7.56076         
161     100.469           7.6438          
162     101.231           7.72674         
163     101.965           7.80965         
164     102.673           7.8926          
165     103.357           7.97566         
166     104.017           8.05888         
167     104.654           8.14233         
168     105.271           8.22605         
169     105.867           8.31011         
170     106.443           8.39456         
171     107.002           8.47943         
172     107.543           8.56478         
173     108.067           8.65065         
174     108.576           8.73709         
175     109.07            8.82413         
176     109.55            8.91181         
177     110.017           9.00017         
178     110.471           9.08925         
179     110.913           9.17908         
180     111.343           9.26969


==> anc/Fig3/Fig3.EMMCosmicEoS.lelmu0.4.dat <==
#T[MeV] traceanomaly_full traceanomaly_qcd
10      0.04634           0.04345         
11      0.12603           0.12059         
12      0.28107           0.2716          
13      0.52964           0.51438         
14      0.86606           0.84272         
15      1.26468           1.22993         
16      1.69797           1.64683         
17      2.14899           2.07439         
18      2.6121            2.50465         
19      3.08899           2.93696         
20      3.58517           3.37462         
21      4.10794           3.823           
22      4.66551           4.28869         
23      5.26667           4.77929         
24      5.92101           5.30359         
25      6.6397            5.87231         
26      7.43706           6.49945         
27      8.33381           7.20519         
28      9.36358           8.02178         
29      10.5868           9.00611         
30      11.8806           10.0514         
31      13.0996           11.0323         
32      14.2193           11.9316         
33      15.2229           12.7373         
34      16.1007           13.4425         
35      16.8495           14.0448         
36      17.4702           14.5447         
37      17.9668           14.9451         
38      18.3453           15.2499         
39      18.6126           15.4641         
40      18.7759           15.5927         
41      18.8425           15.641          
42      18.8194           15.6139         
43      18.7133           15.5162         
44      18.5302           15.3522         
45      18.2757           15.1262         
46      17.9551           14.8419         
47      17.5731           14.5029         
48      17.1341           14.1125         
49      16.6422           13.674          
50      16.1014           13.1903         
51      15.5153           12.6646         
52      14.8878           12.0999         
53      14.2224           11.4992         
54      13.5229           10.8658         
55      12.793            10.2031         
56      12.0367           9.51449         
57      11.2579           8.80359         
58      10.4606           8.07416         
59      9.649             7.33007         
60      8.82731           6.57525         
61      7.9997            5.81367         
62      7.1703            5.04925         
63      6.34314           4.28584         
64      5.52208           3.52714         
65      4.71079           2.77665         
66      3.91271           2.03767         
67      3.13099           1.31319         
68      2.3685            0.60594         
69      1.62786           -0.08167        
70      0.91136           -0.74753        
71      0.22109           -1.38984        
72      -0.4411           -2.00707        
73      -1.07354          -2.59796        
74      -1.67463          -3.16152        
75      -2.24284          -3.69694        
76      -2.77655          -4.20361        
77      -3.27397          -4.68106        
78      -3.73301          -5.12894        
79      -4.15104          -5.54698        
80      -4.5247           -5.93492        
81      -4.84953          -6.29253        
82      -5.11954          -6.61948        
83      -5.32654          -6.91532        
84      -5.4592           -7.17939        
85      -5.50159          -7.41071        
86      -5.431            -7.6078         
87      -5.2144           -7.76849        
88      -4.80271          -7.88961        
89      -4.121            -7.9664         
90      -3.05164          -7.99185        
91      -1.40459          -7.95544        
92      1.13311           -7.84168        
93      5.07028           -7.62899        
94      11.151            -7.29323        
95      20.1274           -6.82462        
96      32.0548           -6.25403        
97      45.9103           -5.64495        
98      60.3646           -5.04858        
99      74.5292           -4.48652        
100     87.9865           -3.96258        
101     100.588           -3.47429        
102     112.31            -3.01788        
103     123.183           -2.58985        
104     133.255           -2.18723        
105     142.582           -1.80762        
106     151.221           -1.44902        
107     159.222           -1.10974        
108     166.635           -0.78833        
109     173.504           -0.48351        
110     179.87            -0.19414        
111     185.769           0.0808          
112     191.235           0.34226         
113     196.3             0.59112         
114     200.992           0.82817         
115     205.337           1.05416         
116     209.358           1.26981         
117     213.077           1.47576         
118     216.516           1.67263         
119     219.692           1.861           
120     222.623           2.04141         
121     225.325           2.21438         
122     227.812           2.38037         
123     230.1             2.53985         
124     232.2             2.69323         
125     234.124           2.84092         
126     235.885           2.9833          
127     237.491           3.12071         
128     238.954           3.2535          
129     240.281           3.38198         
130     241.482           3.50644         
131     242.565           3.62718         
132     243.537           3.74444         
133     244.404           3.85848         
134     245.175           3.96954         
135     245.854           4.07783         
136     246.447           4.18357         
137     246.961           4.28696         
138     247.4             4.38818         
139     247.768           4.48741         
140     248.071           4.58481         
141     248.313           4.68055         
142     248.498           4.77478         
143     248.629           4.86763         
144     248.709           4.95924         
145     248.744           5.04974         
146     248.735           5.13924         
147     248.685           5.22787         
148     248.598           5.31573         
149     248.475           5.40292         
150     248.32            5.48955         
151     248.135           5.57569         
152     247.922           5.66145         
153     247.682           5.7469          
154     247.419           5.83213         
155     247.134           5.91721         
156     246.829           6.00221         
157     246.505           6.08721         
158     246.164           6.17226         
159     245.807           6.25743         
160     245.437           6.34278         
161     245.053           6.42837         
162     244.658           6.51424         
163     244.252           6.60046         
164     243.837           6.68707         
165     243.414           6.77412         
166     242.984           6.86165         
167     242.547           6.94971         
168     242.105           7.03834         
169     241.658           7.12758         
170     241.207           7.21747         
171     240.754           7.30803         
172     240.297           7.39932         
173     239.84            7.49136         
174     239.381           7.58418         
175     238.921           7.67782         
176     238.462           7.77231         
177     238.003           7.86766         
178     237.545           7.96392         
179     237.088           8.06111         
180     236.634           8.15924


==> anc/Fig3/Fig3.EMMCosmicEoS.lelmu0.dat <==
#T[MeV] traceanomaly_full traceanomaly_qcd
10      0.00303           1.4234E-4       
11      0.00583           3.92976E-4      
12      0.01033           8.99538E-4      
13      0.01679           0.00179         
14      0.02536           0.00317         
15      0.03602           0.00515         
16      0.04863           0.00781         
17      0.06299           0.01117         
18      0.0788            0.01522         
19      0.09575           0.01995         
20      0.11354           0.02529         
21      0.13185           0.03116         
22      0.1504            0.03749         
23      0.16894           0.04417         
24      0.18724           0.05111         
25      0.20512           0.05823         
26      0.22243           0.06544         
27      0.23905           0.07268         
28      0.25488           0.07986         
29      0.26985           0.08694         
30      0.28393           0.09387         
31      0.29708           0.1006          
32      0.30931           0.1071          
33      0.3206            0.11335         
34      0.33097           0.11934         
35      0.34045           0.12504         
36      0.34907           0.13045         
37      0.35686           0.13558         
38      0.36385           0.14042         
39      0.3701            0.14497         
40      0.37564           0.14924         
41      0.38052           0.15325         
42      0.38477           0.157           
43      0.38846           0.16052         
44      0.39161           0.1638          
45      0.39428           0.16687         
46      0.3965            0.16975         
47      0.39831           0.17244         
48      0.39975           0.17497         
49      0.40086           0.17735         
50      0.40168           0.17959         
51      0.40224           0.18172         
52      0.40256           0.18375         
53      0.40269           0.1857          
54      0.40264           0.18757         
55      0.40246           0.18939         
56      0.40215           0.19117         
57      0.40176           0.19292         
58      0.40129           0.19466         
59      0.40078           0.19639         
60      0.40024           0.19814         
61      0.39969           0.19991         
62      0.39916           0.20172         
63      0.39865           0.20357         
64      0.39819           0.20548         
65      0.39779           0.20746         
66      0.39746           0.20952         
67      0.39723           0.21168         
68      0.3971            0.21393         
69      0.39708           0.21629         
70      0.3972            0.21877         
71      0.39746           0.22137         
72      0.39787           0.22412         
73      0.39845           0.22701         
74      0.3992            0.23006         
75      0.40013           0.23328         
76      0.40127           0.23667         
77      0.40261           0.24024         
78      0.40416           0.244           
79      0.40595           0.24797         
80      0.40797           0.25215         
81      0.41023           0.25654         
82      0.41275           0.26116         
83      0.41554           0.26603         
84      0.4186            0.27114         
85      0.42195           0.2765          
86      0.42559           0.28213         
87      0.42953           0.28804         
88      0.43379           0.29423         
89      0.43838           0.30072         
90      0.4433            0.30751         
91      0.44856           0.31462         
92      0.45418           0.32206         
93      0.46017           0.32983         
94      0.46653           0.33796         
95      0.47328           0.34645         
96      0.48043           0.3553          
97      0.488             0.36454         
98      0.49598           0.37418         
99      0.50441           0.38423         
100     0.51328           0.3947          
101     0.52261           0.4056          
102     0.53241           0.41695         
103     0.5427            0.42876         
104     0.55349           0.44104         
105     0.56479           0.45381         
106     0.57663           0.46709         
107     0.589             0.48088         
108     0.60193           0.49521         
109     0.61543           0.51008         
110     0.62951           0.52552         
111     0.6442            0.54153         
112     0.65951           0.55814         
113     0.67545           0.57536         
114     0.69203           0.59321         
115     0.70929           0.6117          
116     0.72722           0.63086         
117     0.74586           0.65069         
118     0.76521           0.67122         
119     0.78529           0.69246         
120     0.80613           0.71443         
121     0.82774           0.73715         
122     0.85013           0.76064         
123     0.87333           0.78492         
124     0.89735           0.81            
125     0.92221           0.8359          
126     0.94794           0.86265         
127     0.97454           0.89026         
128     1.00204           0.91875         
129     1.03047           0.94814         
130     1.05982           0.97845         
131     1.09014           1.0097          
132     1.12143           1.04191         
133     1.15371           1.0751          
134     1.18701           1.10929         
135     1.22135           1.14449         
136     1.25673           1.18073         
137     1.29319           1.21803         
138     1.33075           1.25641         
139     1.36941           1.29588         
140     1.40921           1.33647         
141     1.45016           1.3782          
142     1.49228           1.42108         
143     1.53559           1.46514         
144     1.58011           1.5104          
145     1.62585           1.55686         
146     1.67285           1.60456         
147     1.72111           1.65352         
148     1.77065           1.70374         
149     1.8215            1.75525         
150     1.87367           1.80808         
151     1.92718           1.86223         
152     1.98205           1.91772         
153     2.0383            1.97458         
154     2.09594           2.03282         
155     2.15499           2.09245         
156     2.21547           2.1535          
157     2.27739           2.21599         
158     2.34078           2.27992         
159     2.40564           2.34531         
160     2.47199           2.41219         
161     2.53986           2.48057         
162     2.60925           2.55046         
163     2.68018           2.62187         
164     2.75267           2.69483         
165     2.82672           2.76935         
166     2.90236           2.84544         
167     2.9796            2.92311         
168     3.05844           3.00238         
169     3.13891           3.08326         
170     3.22101           3.16577         
171     3.30477           3.24991         
172     3.39018           3.3357          
173     3.47726           3.42315         
174     3.56603           3.51227         
175     3.65649           3.60308         
176     3.74865           3.69557         
177     3.84252           3.78977         
178     3.93812           3.88567         
179     4.03544           3.9833          
180     4.13451           4.08265


==> anc/Fig4/SKA10.dat <==
# f(HZ)                      Omegah2
1.e-9	1.
1.0964781961431829e-9	1.
1.2022644346174132e-9	1.
1.3182567385564047e-9	1.
1.445439770745928e-9	1.
1.584893192461111e-9	1.
1.7378008287493762e-9	1.
1.9054607179632444e-9	1.
2.089296130854041e-9	1.
2.29086765276777e-9	1.
2.511886431509582e-9	1.
2.7542287033381634e-9	1.
3.019951720402019e-9	1.
3.3113112148259078e-9	5.6051096135752924e-14
3.6307805477010177e-9	4.820593602191707e-14
3.981071705534969e-9	5.6264885912477e-14
4.365158322401665e-9	7.199797128697485e-14
4.78630092322638e-9	9.524217447750141e-14
5.248074602497734e-9	1.3147079897530644e-13
5.754399373371567e-9	1.8148022216028088e-13
6.309573444801943e-9	2.505124430066893e-13
6.918309709189363e-9	3.6199033633271093e-13
7.58577575029185e-9	5.232352287609993e-13
8.317637711026709e-9	7.563050091064859e-13
9.120108393559115e-9	1.0931933389768848e-12
1.e-8	1.5801451292717114e-12
1.0964781961431851e-8	2.284004613399797e-12
1.202264434617413e-8	3.3013911047752436e-12
1.3182567385564074e-8	4.771962001628976e-12
1.4454397707459279e-8	6.897583661642864e-12
1.5848931924611143e-8	9.970041746585924e-12
1.7378008287493763e-8	1.4411094856512487e-11
1.9054607179632482e-8	2.161308137491173e-11
2.0892961308540408e-8	3.271272242836477e-11
2.2908676527677746e-8	4.951270899842294e-11
2.511886431509582e-8	7.494051764511173e-11
2.7542287033381633e-8	1.1342706344539002e-10
3.0199517204020194e-8	1.7167880775485921e-10
3.311311214825908e-8	2.5984639059548214e-10
3.6307805477010175e-8	3.932934273513441e-10
3.981071705534969e-8	5.952736909036503e-10
4.365158322401665e-8	9.009831907653673e-10
4.78630092322638e-8	1.3636932430348554e-9
5.248074602497723e-8	2.0640332474118583e-9
5.7543993733715665e-8	3.1240407387665342e-9
6.30957344480193e-8	4.72842700073305e-9
6.918309709189362e-8	7.156763874368994e-9
7.585775750291836e-8	1.0832200464453093e-8
8.317637711026709e-8	1.6395198858288906e-8
9.120108393559096e-8	2.4815137652311648e-8
1.e-7	3.7559230725149194e-8
1.0964781961431852e-7	5.684819614666044e-8
1.2022644346174132e-7	8.604322673108589e-8
1.3182567385564074e-7	1.3023169367058208e-7
1.445439770745928e-7	1.9711364485800804e-7
1.584893192461114e-7	3.087236751464703e-7
1.7378008287493765e-7	4.892940510912175e-7
1.9054607179632483e-7	7.754788106861908e-7
2.0892961308540409e-7	1.2290510879543852e-6
2.29086765276777e-7	1.947914702485811e-6
2.5118864315095823e-7	3.08723675146471e-6
2.754228703338163e-7	4.8929405109121325e-6
3.019951720402019e-7	7.754788106861925e-6
3.311311214825908e-7	0.000012290510879543753
3.6307805477010174e-7	0.000019479147024858343
3.981071705534969e-7	0.00003087236751464685
4.365158322401665e-7	0.00005018517527886485
4.78630092322638e-7	0.00008328665984026229
5.248074602497734e-7	0.0001382214502351067
5.754399373371567e-7	0.00023438971212006772
6.309573444801942e-7	0.00041089350399947655
6.918309709189363e-7	0.0007663306895286484
7.585775750291836e-7	0.00167053855478982
8.317637711026709e-7	1.
9.120108393559096e-7	1.
1.e-6	1.
1.096478196143185e-6	1.
1.2022644346174132e-6	1.
1.3182567385564074e-6	1.
1.445439770745928e-6	1.
1.584893192461114e-6	1.
1.7378008287493763e-6	1.
1.9054607179632483e-6	1.
2.0892961308540407e-6	1.
2.29086765276777e-6	1.
2.5118864315095823e-6	1.
2.7542287033381634e-6	1.
3.0199517204020193e-6	1.
3.3113112148259077e-6	1.
3.6307805477010175e-6	1.
3.981071705534969e-6	1.
4.365158322401665e-6	1.
4.78630092322638e-6	1.
5.248074602497734e-6	1.
5.754399373371567e-6	1.
6.309573444801943e-6	1.
6.9183097091893625e-6	1.
7.585775750291836e-6	1.
8.31763771102671e-6	1.
9.120108393559096e-6	1.
0.00001	1.
0.000010964781961431852	1.
0.000012022644346174132	1.
0.000013182567385564074	1.
0.00001445439770745928	1.
0.00001584893192461114	1.
0.000017378008287493764	1.
0.000019054607179632484	1.
0.00002089296130854041	1.
0.00002290867652767775	1.
0.000025118864315095822	1.
0.00002754228703338169	1.
0.000030199517204020192	1.
0.000033113112148259144	1.
0.000036307805477010174	1.
0.000039810717055349776	1.
0.000043651583224016566	1.
0.000047863009232263804	1.
0.00005248074602497723	1.
0.000057543993733715664	1.
0.00006309573444801929	1.
0.00006918309709189363	1.
0.00007585775750291836	1.
0.00008317637711026709	1.
0.00009120108393559096	1.
0.0001	1.
0.00010964781961431851	1.
0.00012022644346174131	1.
0.00013182567385564074	1.
0.0001445439770745928	1.
0.00015848931924611142	1.
0.00017378008287493763	1.
0.00019054607179632481	1.
0.0002089296130854041	1.
0.00022908676527677748	1.
0.0002511886431509582	1.
0.0002754228703338169	1.
0.0003019951720402019	1.
0.0003311311214825914	1.
0.0003630780547701018	1.
0.00039810717055349773	1.
0.0004365158322401656	1.
0.00047863009232263805	1.
0.0005248074602497723	1.
0.0005754399373371566	1.
0.000630957344480193	1.
0.0006918309709189362	1.
0.0007585775750291835	1.
0.0008317637711026709	1.
0.0009120108393559096	1.
0.001	1.
0.0010964781961431851	1.
0.001202264434617413	1.
0.0013182567385564075	1.
0.001445439770745928	1.
0.001584893192461114	1.
0.0017378008287493763	1.
0.0019054607179632482	1.
0.0020892961308540407	1.
0.0022908676527677745	1.
0.002511886431509582	1.
0.002754228703338169	1.
0.003019951720402019	1.
0.0033113112148259144	1.
0.0036307805477010175	1.
0.003981071705534978	1.
0.004365158322401665	1.
0.00478630092322638	1.
0.005248074602497723	1.
0.005754399373371567	1.
0.00630957344480193	1.
0.006918309709189363	1.
0.007585775750291836	1.
0.008317637711026709	1.
0.009120108393559097	1.
0.01	1.
0.01096478196143185	1.
0.012022644346174132	1.
0.013182567385564075	1.
0.01445439770745928	1.
0.01584893192461114	1.
0.017378008287493762	1.
0.019054607179632484	1.
0.02089296130854041	1.
0.022908676527677748	1.
0.025118864315095822	1.
0.02754228703338169	1.
0.030199517204020192	1.
0.03311311214825914	1.
0.03630780547701017	1.
0.039810717055349776	1.
0.04365158322401665	1.
0.0478630092322638	1.
0.05248074602497723	1.
0.057543993733715666	1.
0.0630957344480193	1.
0.06918309709189363	1.
0.07585775750291836	1.
0.08317637711026708	1.
0.09120108393559097	1.
0.1	1.
0.10964781961431873	1.
0.12022644346174131	1.
0.131825673855641	1.
0.1445439770745928	1.
0.1584893192461111	1.
0.17378008287493762	1.
0.19054607179632443	1.
0.2089296130854041	1.
0.22908676527677702	1.
0.25118864315095824	1.
0.27542287033381635	1.
0.30199517204020193	1.
0.3311311214825908	1.
0.36307805477010174	1.
0.3981071705534969	1.
0.43651583224016655	1.
0.47863009232263803	1.
0.5248074602497733	1.
0.5754399373371566	1.
0.6309573444801942	1.
0.6918309709189363	1.
0.7585775750291851	1.
0.8317637711026709	1.
0.9120108393559115	1.
1.	1.
1.0964781961431873	1.
1.2022644346174132	1.
1.3182567385564101	1.
1.4454397707459279	1.
1.5848931924611174	1.
1.7378008287493762	1.
1.9054607179632443	1.
2.089296130854041	1.
2.29086765276777	1.
2.5118864315095824	1.
2.754228703338163	1.
3.019951720402019	1.
3.3113112148259076	1.
3.6307805477010175	1.
3.981071705534969	1.
4.3651583224016655	1.
4.7863009232263805	1.
5.248074602497733	1.
5.754399373371567	1.
6.309573444801943	1.
6.918309709189363	1.
7.585775750291852	1.
8.317637711026709	1.
9.120108393559116	1.
10.	1.
10.964781961431873	1.
12.02264434617413	1.
13.1825673855641	1.
14.45439770745928	1.
15.848931924611174	1.
17.378008287493763	1.
19.054607179632445	1.
20.892961308540407	1.
22.908676527677702	1.
25.11886431509582	1.
27.542287033381633	1.
30.199517204020193	1.
33.11311214825908	1.
36.30780547701018	1.
39.81071705534969	1.
43.651583224016655	1.
47.863009232263806	1.
52.480746024977336	1.
57.543993733715666	1.
63.09573444801943	1.
69.18309709189363	1.
75.85775750291852	1.
83.17637711026708	1.
91.20108393559116	1.
100.	1.
109.64781961431873	1.
120.22644346174131	1.
131.825673855641	1.
144.5439770745928	1.
158.48931924611173	1.
173.78008287493762	1.
190.54607179632444	1.
208.92961308540407	1.
229.08676527677702	1.
251.18864315095823	1.
275.4228703338163	1.
301.9951720402019	1.
331.13112148259074	1.
363.07805477010174	1.
398.1071705534969	1.
436.51583224016656	1.
478.630092322638	1.
524.8074602497734	1.
575.4399373371566	1.
630.9573444801943	1.
691.8309709189363	1.
758.5775750291851	1.
831.7637711026708	1.
912.0108393559116	1.
1000.	1.
1096.4781961431872	1.
1202.2644346174131	1.
1318.25673855641	1.
1445.439770745928	1.
1584.8931924611175	1.
1737.8008287493763	1.
1905.4607179632521	1.
2089.2961308540407	1.
2290.86765276777	1.
2511.886431509582	1.
2754.228703338163	1.
3019.951720402019	1.
3311.311214825908	1.
3630.7805477010174	1.
3981.071705534969	1.
4365.158322401666	1.
4786.30092322638	1.
5248.074602497733	1.
5754.399373371566	1.
6309.573444801943	1.
6918.309709189362	1.
7585.775750291851	1.
8317.63771102671	1.
9120.108393559116	1.
10000.	1.

==> anc/Fig4/SKA20.dat <==
# f(HZ)                      Omegah2
1.e-9	1.
1.0964781961431829e-9	1.
1.2022644346174132e-9	1.
1.3182567385564047e-9	1.
1.445439770745928e-9	1.
1.584893192461111e-9	3.4571363861937515e-15
1.7378008287493762e-9	1.5026567634931627e-15
1.9054607179632444e-9	1.6071273271039398e-15
2.089296130854041e-9	1.9845531112760315e-15
2.29086765276777e-9	2.601719550244072e-15
2.511886431509582e-9	3.525997221599962e-15
2.7542287033381634e-9	4.867231081730048e-15
3.019951720402019e-9	6.718649197406285e-15
3.3113112148259078e-9	9.489638464599257e-15
3.6307805477010177e-9	1.3716700846732203e-14
3.981071705534969e-9	1.9826664927290905e-14
4.365158322401665e-9	2.865825000715994e-14
4.78630092322638e-9	4.1423774320328403e-14
5.248074602497734e-9	5.987557085700705e-14
5.754399373371567e-9	8.654653141283313e-14
6.309573444801943e-9	1.250977985242218e-13
6.918309709189363e-9	1.8082133321966993e-13
7.58577575029185e-9	2.613663464350149e-13
8.317637711026709e-9	3.7778931187172563e-13
9.120108393559115e-9	5.460716963421334e-13
1.e-8	7.919678302820183e-13
1.0964781961431851e-8	1.1986918179229669e-12
1.202264434617413e-8	1.8142934844257533e-12
1.3182567385564074e-8	2.746044311317124e-12
1.4454397707459279e-8	4.156306256098293e-12
1.5848931924611143e-8	6.290824085863361e-12
1.7378008287493763e-8	9.521547557091918e-12
1.9054607179632482e-8	1.4411445407556774e-11
2.0892961308540408e-8	2.18126053028319e-11
2.2908676527677746e-8	3.301471411380051e-11
2.511886431509582e-8	4.9969791910848424e-11
2.7542287033381633e-8	7.563234062868062e-11
3.0199517204020194e-8	1.1447417990409953e-10
3.311311214825908e-8	1.732636826493584e-10
3.6307805477010175e-8	2.622451958194203e-10
3.981071705534969e-8	3.969241659808362e-10
4.365158322401665e-8	6.00769036196461e-10
4.78630092322638e-8	9.093007324473248e-10
5.248074602497723e-8	1.3762823518069323e-9
5.7543993733715665e-8	2.083087634601622e-9
6.30957344480193e-8	3.1528807208296583e-9
6.918309709189362e-8	4.772078079989392e-9
7.585775750291836e-8	7.222832456383811e-9
8.317637711026709e-8	1.093219930992985e-8
9.120108393559096e-8	1.6546553235690877e-8
1.e-7	2.5044221772728474e-8
1.0964781961431852e-7	3.790596357244421e-8
1.2022644346174132e-7	5.737299754788612e-8
1.3182567385564074e-7	8.683754579510605e-8
1.445439770745928e-7	1.376060812283081e-7
1.584893192461114e-7	2.1809094137999662e-7
1.7378008287493765e-7	3.4565084833059276e-7
1.9054607179632483e-7	5.478196764875653e-7
2.0892961308540409e-7	8.682356759613922e-7
2.29086765276777e-7	1.37606081228307e-6
2.5118864315095823e-7	2.1809094137999713e-6
2.754228703338163e-7	3.456508483305897e-6
3.019951720402019e-7	5.478196764875664e-6
3.311311214825908e-7	8.682356759613853e-6
3.6307805477010174e-7	0.000013760608122830865
3.981071705534969e-7	0.000021809094137999534
4.365158322401665e-7	0.00003548607922095395
4.78630092322638e-7	0.00005889223247138659
5.248074602497734e-7	0.00009773677795928357
5.754399373371567e-7	0.00016573876412949453
6.309573444801942e-7	0.0002905454574491433
6.918309709189363e-7	0.0005418780963713344
7.585775750291836e-7	0.0011812490424861365
8.317637711026709e-7	1.
9.120108393559096e-7	1.
1.e-6	1.
1.096478196143185e-6	1.
1.2022644346174132e-6	1.
1.3182567385564074e-6	1.
1.445439770745928e-6	1.
1.584893192461114e-6	1.
1.7378008287493763e-6	1.
1.9054607179632483e-6	1.
2.0892961308540407e-6	1.
2.29086765276777e-6	1.
2.5118864315095823e-6	1.
2.7542287033381634e-6	1.
3.0199517204020193e-6	1.
3.3113112148259077e-6	1.
3.6307805477010175e-6	1.
3.981071705534969e-6	1.
4.365158322401665e-6	1.
4.78630092322638e-6	1.
5.248074602497734e-6	1.
5.754399373371567e-6	1.
6.309573444801943e-6	1.
6.9183097091893625e-6	1.
7.585775750291836e-6	1.
8.31763771102671e-6	1.
9.120108393559096e-6	1.
0.00001	1.
0.000010964781961431852	1.
0.000012022644346174132	1.
0.000013182567385564074	1.
0.00001445439770745928	1.
0.00001584893192461114	1.
0.000017378008287493764	1.
0.000019054607179632484	1.
0.00002089296130854041	1.
0.00002290867652767775	1.
0.000025118864315095822	1.
0.00002754228703338169	1.
0.000030199517204020192	1.
0.000033113112148259144	1.
0.000036307805477010174	1.
0.000039810717055349776	1.
0.000043651583224016566	1.
0.000047863009232263804	1.
0.00005248074602497723	1.
0.000057543993733715664	1.
0.00006309573444801929	1.
0.00006918309709189363	1.
0.00007585775750291836	1.
0.00008317637711026709	1.
0.00009120108393559096	1.
0.0001	1.
0.00010964781961431851	1.
0.00012022644346174131	1.
0.00013182567385564074	1.
0.0001445439770745928	1.
0.00015848931924611142	1.
0.00017378008287493763	1.
0.00019054607179632481	1.
0.0002089296130854041	1.
0.00022908676527677748	1.
0.0002511886431509582	1.
0.0002754228703338169	1.
0.0003019951720402019	1.
0.0003311311214825914	1.
0.0003630780547701018	1.
0.00039810717055349773	1.
0.0004365158322401656	1.
0.00047863009232263805	1.
0.0005248074602497723	1.
0.0005754399373371566	1.
0.000630957344480193	1.
0.0006918309709189362	1.
0.0007585775750291835	1.
0.0008317637711026709	1.
0.0009120108393559096	1.
0.001	1.
0.0010964781961431851	1.
0.001202264434617413	1.
0.0013182567385564075	1.
0.001445439770745928	1.
0.001584893192461114	1.
0.0017378008287493763	1.
0.0019054607179632482	1.
0.0020892961308540407	1.
0.0022908676527677745	1.
0.002511886431509582	1.
0.002754228703338169	1.
0.003019951720402019	1.
0.0033113112148259144	1.
0.0036307805477010175	1.
0.003981071705534978	1.
0.004365158322401665	1.
0.00478630092322638	1.
0.005248074602497723	1.
0.005754399373371567	1.
0.00630957344480193	1.
0.006918309709189363	1.
0.007585775750291836	1.
0.008317637711026709	1.
0.009120108393559097	1.
0.01	1.
0.01096478196143185	1.
0.012022644346174132	1.
0.013182567385564075	1.
0.01445439770745928	1.
0.01584893192461114	1.
0.017378008287493762	1.
0.019054607179632484	1.
0.02089296130854041	1.
0.022908676527677748	1.
0.025118864315095822	1.
0.02754228703338169	1.
0.030199517204020192	1.
0.03311311214825914	1.
0.03630780547701017	1.
0.039810717055349776	1.
0.04365158322401665	1.
0.0478630092322638	1.
0.05248074602497723	1.
0.057543993733715666	1.
0.0630957344480193	1.
0.06918309709189363	1.
0.07585775750291836	1.
0.08317637711026708	1.
0.09120108393559097	1.
0.1	1.
0.10964781961431873	1.
0.12022644346174131	1.
0.131825673855641	1.
0.1445439770745928	1.
0.1584893192461111	1.
0.17378008287493762	1.
0.19054607179632443	1.
0.2089296130854041	1.
0.22908676527677702	1.
0.25118864315095824	1.
0.27542287033381635	1.
0.30199517204020193	1.
0.3311311214825908	1.
0.36307805477010174	1.
0.3981071705534969	1.
0.43651583224016655	1.
0.47863009232263803	1.
0.5248074602497733	1.
0.5754399373371566	1.
0.6309573444801942	1.
0.6918309709189363	1.
0.7585775750291851	1.
0.8317637711026709	1.
0.9120108393559115	1.
1.	1.
1.0964781961431873	1.
1.2022644346174132	1.
1.3182567385564101	1.
1.4454397707459279	1.
1.5848931924611174	1.
1.7378008287493762	1.
1.9054607179632443	1.
2.089296130854041	1.
2.29086765276777	1.
2.5118864315095824	1.
2.754228703338163	1.
3.019951720402019	1.
3.3113112148259076	1.
3.6307805477010175	1.
3.981071705534969	1.
4.3651583224016655	1.
4.7863009232263805	1.
5.248074602497733	1.
5.754399373371567	1.
6.309573444801943	1.
6.918309709189363	1.
7.585775750291852	1.
8.317637711026709	1.
9.120108393559116	1.
10.	1.
10.964781961431873	1.
12.02264434617413	1.
13.1825673855641	1.
14.45439770745928	1.
15.848931924611174	1.
17.378008287493763	1.
19.054607179632445	1.
20.892961308540407	1.
22.908676527677702	1.
25.11886431509582	1.
27.542287033381633	1.
30.199517204020193	1.
33.11311214825908	1.
36.30780547701018	1.
39.81071705534969	1.
43.651583224016655	1.
47.863009232263806	1.
52.480746024977336	1.
57.543993733715666	1.
63.09573444801943	1.
69.18309709189363	1.
75.85775750291852	1.
83.17637711026708	1.
91.20108393559116	1.
100.	1.
109.64781961431873	1.
120.22644346174131	1.
131.825673855641	1.
144.5439770745928	1.
158.48931924611173	1.
173.78008287493762	1.
190.54607179632444	1.
208.92961308540407	1.
229.08676527677702	1.
251.18864315095823	1.
275.4228703338163	1.
301.9951720402019	1.
331.13112148259074	1.
363.07805477010174	1.
398.1071705534969	1.
436.51583224016656	1.
478.630092322638	1.
524.8074602497734	1.
575.4399373371566	1.
630.9573444801943	1.
691.8309709189363	1.
758.5775750291851	1.
831.7637711026708	1.
912.0108393559116	1.
1000.	1.
1096.4781961431872	1.
1202.2644346174131	1.
1318.25673855641	1.
1445.439770745928	1.
1584.8931924611175	1.
1737.8008287493763	1.
1905.4607179632521	1.
2089.2961308540407	1.
2290.86765276777	1.
2511.886431509582	1.
2754.228703338163	1.
3019.951720402019	1.
3311.311214825908	1.
3630.7805477010174	1.
3981.071705534969	1.
4365.158322401666	1.
4786.30092322638	1.
5248.074602497733	1.
5754.399373371566	1.
6309.573444801943	1.
6918.309709189362	1.
7585.775750291851	1.
8317.63771102671	1.
9120.108393559116	1.
10000.	1.

==> anc/Fig4/pgw-0.000000.dl0.000000-nt-0.00.dat <==
# f(HZ)                      Omegah2
4.1315292272584035e-9	1.5989689709985458e-16
3.975867867671586e-9	1.6087298995234052e-16
3.824597329639803e-9	1.6190512890114988e-16
3.6775728046644283e-9	1.6298620918070171e-16
3.534730529293452e-9	1.64108289275183e-16
3.3960080801724538e-9	1.652620164182519e-16
3.2613517053190797e-9	1.6643957945255523e-16
3.130713613656757e-9	1.6763104457258208e-16
3.0040803303285353e-9	1.6882771761338637e-16
2.881423039778892e-9	1.700210639969626e-16
2.762737343868383e-9	1.712031318263464e-16
2.6480108351328774e-9	1.7236753400856832e-16
2.5372272929551586e-9	1.7350761196375971e-16
2.430375264837142e-9	1.746201813332041e-16
2.327418531718476e-9	1.7570150611236253e-16
2.2283292209554517e-9	1.7675045259181792e-16
2.133047999975782e-9	1.7776676582615095e-16
2.0415158766752208e-9	1.7875088175710896e-16
1.9536563931802666e-9	1.797046651793903e-16
1.8693862517398507e-9	1.8062994002452223e-16
1.7886077608788873e-9	1.8152949411253235e-16
1.7112202310670452e-9	1.8240582038385158e-16
1.637113339509108e-9	1.8326201866117865e-16
1.5661759685292742e-9	1.8410073326046654e-16
1.4982956249485747e-9	1.8492473408812858e-16
1.4333550380737413e-9	1.857366558045569e-16
1.3712391965241607e-9	1.865392063758509e-16
1.3118336089499459e-9	1.873343732254909e-16
1.2550248870892541e-9	1.8812422306974965e-16
1.2007025642568375e-9	1.889105572830129e-16
1.14876134234336e-9	1.8969491422925584e-16
1.0990909365878527e-9	1.9047909293486843e-16
1.0515961052907526e-9	1.912629462784375e-16
1.006173514118649e-9	1.9204875472721696e-16
9.627287605339766e-10	1.9283584739134713e-16
9.211751588059205e-10	1.9362438746447434e-16
8.814228570201156e-10	1.9441508028925598e-16
8.433890109656303e-10	1.9520716553437486e-16
8.069935143627785e-10	1.9600007944941511e-16
7.721605068001145e-10	1.967928582584885e-16
7.388169018640824e-10	1.975844057500015e-16
7.068947986903358e-10	1.9837314888998964e-16
6.763289624254745e-10	1.9915771248067864e-16
6.470563212265336e-10	1.9993630683807305e-16
6.190187963834624e-10	2.0070660699372725e-16
5.921617748386368e-10	2.0146657480333624e-16
5.664318076514781e-10	2.022142671926916e-16
5.417806003425512e-10	2.0294699290225898e-16
5.181589021713894e-10	2.0366269831170866e-16
4.955247999104943e-10	2.0435830642488099e-16
4.738357374711081e-10	2.0503219279806794e-16
4.530534786104236e-10	2.0568171377349983e-16
4.331407453436553e-10	2.0630534920907496e-16
4.1406230648033214e-10	2.0690100551045006e-16
3.95785408330508e-10	2.0746719254315383e-16
3.782786465055654e-10	2.0800269848389243e-16
3.615127182224639e-10	2.0850670078299608e-16
3.454596290856023e-10	2.089789715194528e-16
3.3009097865365526e-10	2.0941976344340085e-16
3.153779375364309e-10	2.098297861215995e-16
3.0130012877052945e-10	2.1020874247638315e-16
2.87833843319711e-10	2.1055594512826026e-16
2.7495333025955533e-10	2.1087611737231857e-16
2.6263294725037266e-10	2.11171027744636e-16
2.5085627228665434e-10	2.1143878245734293e-16
2.3959822308286276e-10	2.116831882830814e-16
2.2883784468575915e-10	2.1190809874167712e-16
2.1855709586841482e-10	2.121107729141996e-16
2.0873166847962746e-10	2.1229693283077473e-16
1.9934695754726774e-10	2.124660348069968e-16
1.9038031514096326e-10	2.1262057075279486e-16
1.8181675830032615e-10	2.127616017480202e-16

==> anc/Fig4/pgw-0.000000.dl0.000000-nt-0.25.dat <==
# f(HZ)                      Omegah2
4.1315292272584035e-9	1.3671837506346942e-14
3.975867867671586e-9	1.3623862879333611e-14
3.824597329639803e-9	1.3578949735688795e-14
3.6775728046644283e-9	1.353631098131625e-14
3.534730529293452e-9	1.3495181833460249e-14
3.3960080801724538e-9	1.3454710906414841e-14
3.2613517053190797e-9	1.3414211926978273e-14
3.130713613656757e-9	1.3372864104887007e-14
3.0040803303285353e-9	1.3330019333667525e-14
2.881423039778892e-9	1.328506337189691e-14
2.762737343868383e-9	1.3237493172371545e-14
2.6480108351328774e-9	1.318695585901005e-14
2.5372272929551586e-9	1.3133108152389257e-14
2.430375264837142e-9	1.3075909725880672e-14
2.327418531718476e-9	1.3015272067156002e-14
2.2283292209554517e-9	1.2951334433069944e-14
2.133047999975782e-9	1.2884271653238323e-14
2.0415158766752208e-9	1.2814318903274565e-14
1.9536563931802666e-9	1.27417929009789e-14
1.8693862517398507e-9	1.266699629247479e-14
1.7886077608788873e-9	1.2590272202549685e-14
1.7112202310670452e-9	1.2511930208868226e-14
1.637113339509108e-9	1.2432294735378003e-14
1.5661759685292742e-9	1.2351645022280713e-14
1.4982956249485747e-9	1.2270253220773594e-14
1.4333550380737413e-9	1.218835824589256e-14
1.3712391965241607e-9	1.2106192465592188e-14
1.3118336089499459e-9	1.2023926270880241e-14
1.2550248870892541e-9	1.1941721773156625e-14
1.2007025642568375e-9	1.1859714472358534e-14
1.14876134234336e-9	1.1778019939484e-14
1.0990909365878527e-9	1.169674078649398e-14
1.0515961052907526e-9	1.16158829835179e-14
1.006173514118649e-9	1.1535564725991117e-14
9.627287605339766e-10	1.1455733496924342e-14
9.211751588059205e-10	1.137639744039901e-14
8.814228570201156e-10	1.129757337757777e-14
8.433890109656303e-10	1.1219199856830075e-14
8.069935143627785e-10	1.1141223925188726e-14
7.721605068001145e-10	1.1063572202858308e-14
7.388169018640824e-10	1.098616241824914e-14
7.068947986903358e-10	1.0908894164029821e-14
6.763289624254745e-10	1.0831678732350555e-14
6.470563212265336e-10	1.0754403609203848e-14
6.190187963834624e-10	1.0676939279149362e-14
5.921617748386368e-10	1.0599179323776443e-14
5.664318076514781e-10	1.0521020013949867e-14
5.417806003425512e-10	1.0442335147930233e-14
5.181589021713894e-10	1.0363021018340297e-14
4.955247999104943e-10	1.0282951518620298e-14
4.738357374711081e-10	1.0202066599017722e-14
4.530534786104236e-10	1.0120272212625583e-14
4.331407453436553e-10	1.0037530854282071e-14
4.1406230648033214e-10	9.953783036158254e-15
3.95785408330508e-10	9.86900841749224e-15
3.782786465055654e-10	9.783203119340141e-15
3.615127182224639e-10	9.696389581008212e-15
3.454596290856023e-10	9.608620871184894e-15
3.3009097865365526e-10	9.519962181177842e-15
3.153779375364309e-10	9.430486761580219e-15
3.0130012877052945e-10	9.340276828242213e-15
2.87833843319711e-10	9.249369242383526e-15
2.7495333025955533e-10	9.158013670629726e-15
2.6263294725037266e-10	9.06631449738796e-15
2.5085627228665434e-10	8.974288668513386e-15
2.3959822308286276e-10	8.882115389563945e-15
2.2883784468575915e-10	8.789995682616392e-15
2.1855709586841482e-10	8.69787373703739e-15
2.0873166847962746e-10	8.605972430879414e-15
1.9934695754726774e-10	8.514341405943348e-15
1.9038031514096326e-10	8.423060781032157e-15
1.8181675830032615e-10	8.332222782556045e-15

==> anc/Fig4/pgw-0.100000.dl0.000000-nt-0.00.dat <==
# f(HZ)                      Omegah2
5.766751379571159e-9	2.2161905221826288e-16
5.531358866489439e-9	2.224560179204195e-16
5.304624827033414e-9	2.2333812941790426e-16
5.08627034016481e-9	2.2425993391075e-16
4.876005838493369e-9	2.252144745031549e-16
4.67355622812122e-9	2.2619593169044634e-16
4.478646672592521e-9	2.271976306917444e-16
4.291027904615397e-9	2.2821269292968876e-16
4.110467611551582e-9	2.2923446921071643e-16
3.936723574626134e-9	2.302560953623102e-16
3.769615051645368e-9	2.3127177924777087e-16
3.6088849133453895e-9	2.322769664971833e-16
3.4543925318948197e-9	2.3326544443179367e-16
3.305951505505841e-9	2.3423449912564357e-16
3.163389830176911e-9	2.3518175922215863e-16
3.0265546146974203e-9	2.361047674328073e-16
2.8952648712813646e-9	2.370019513828433e-16
2.76937141584491e-9	2.378747901863374e-16
2.6487101923215228e-9	2.387233445592024e-16
2.5331123196397766e-9	2.3954902327563417e-16
2.4224011399128134e-9	2.403532764705166e-16
2.31641680013352e-9	2.4113827497446026e-16
2.215004600381118e-9	2.4190599629980597e-16
2.1179674707936376e-9	2.4265882478443335e-16
2.0251506794108194e-9	2.4339818831400905e-16
1.9363835222172467e-9	2.441283104141192e-16
1.851506556493526e-9	2.448469811552669e-16
1.7703564773562242e-9	2.4556042553683746e-16
1.6927742234167704e-9	2.4626810751153867e-16
1.6186061176691994e-9	2.469719730065442e-16
1.5477052117726317e-9	2.476729755739933e-16
1.4799384777657618e-9	2.4837218267155317e-16
1.4151444080894036e-9	2.4907092001854726e-16
1.3532133788485438e-9	2.4976884648930596e-16
1.2940032671453285e-9	2.504673334653893e-16
1.2373924802400448e-9	2.51167029409057e-16
1.1832656933083887e-9	2.5186654647003453e-16
1.1315116790210098e-9	2.52565975266988e-16
1.0820183325279816e-9	2.5326533641828545e-16
1.0346834364109717e-9	2.539632346797674e-16
9.894078389022419e-10	2.54658856048816e-16
9.460974236372475e-10	2.55351195342956e-16
9.04665618099717e-10	2.5603922434148634e-16
8.650231157659798e-10	2.56720772026891e-16
8.270924081266747e-10	2.5739465142656455e-16
7.907936148377456e-10	2.580587703209329e-16
7.560568670821255e-10	2.587114172739227e-16
7.228109250924311e-10	2.593508936105307e-16
6.909911243413137e-10	2.5997481467500743e-16
6.605347404415184e-10	2.605815149028916e-16
6.313822760354275e-10	2.611689265272543e-16
6.034787936013006e-10	2.617355116350261e-16
5.76771313217823e-10	2.622797217311493e-16
5.512091270593656e-10	2.6279980412161584e-16
5.267452059315708e-10	2.6329467902793323e-16
5.033340163931696e-10	2.6376335933207266e-16
4.809325459225726e-10	2.64205141423573e-16
4.5949967311194646e-10	2.6461956999563284e-16
4.3899463487203854e-10	2.650068761679484e-16
4.1938041517598e-10	2.6536758189132237e-16
4.0062225938370107e-10	2.657023640329353e-16
3.826861525412658e-10	2.660106717171858e-16
3.655387354171601e-10	2.6629359558049333e-16
3.49143117964358e-10	2.6655413560448514e-16
3.3347381746608966e-10	2.6679374960780943e-16
3.1850057766883757e-10	2.670109760079831e-16
3.041895829217923e-10	2.672100414988763e-16
2.9051802085265857e-10	2.6739289270684827e-16
2.7745602312260707e-10	2.67557547333767e-16
2.649780207556006e-10	2.6770925944875223e-16
2.5305907409329964e-10	2.6784668808111804e-16
2.4167417037019555e-10	2.6797279000585417e-16
2.3080053223809822e-10	2.6808756633079763e-16

==> anc/Fig4/pgw-0.100000.dl0.000000-nt-0.25.dat <==
# f(HZ)                      Omegah2
5.766751379571159e-9	2.0596766469121192e-14
5.531358866489439e-9	2.04602653791301e-14
5.304624827033414e-9	2.0327580395071548e-14
5.08627034016481e-9	2.0198108199582697e-14
4.876005838493369e-9	2.007111493945221e-14
4.67355622812122e-9	1.9945999424635467e-14
4.478646672592521e-9	1.982209910168388e-14
4.291027904615397e-9	1.9698777509311477e-14
4.110467611551582e-9	1.9575455383908514e-14
3.936723574626134e-9	1.9451540894060305e-14
3.769615051645368e-9	1.9326625752231793e-14
3.6088849133453895e-9	1.9200323602430977e-14
3.4543925318948197e-9	1.907227385293765e-14
3.305951505505841e-9	1.8942361678070424e-14
3.163389830176911e-9	1.8810526775036223e-14
3.0265546146974203e-9	1.8676738145918697e-14
2.8952648712813646e-9	1.8540999479074697e-14
2.76937141584491e-9	1.8403603339873496e-14
2.6487101923215228e-9	1.8264704307053333e-14
2.5331123196397766e-9	1.8124547003024734e-14
2.4224011399128134e-9	1.7983354560111452e-14
2.31641680013352e-9	1.7841422216918014e-14
2.215004600381118e-9	1.7699028819374005e-14
2.1179674707936376e-9	1.7556383378798547e-14
2.0251506794108194e-9	1.7413690505047687e-14
1.9363835222172467e-9	1.7271304245400747e-14
1.851506556493526e-9	1.7129126312913885e-14
1.7703564773562242e-9	1.69876264698385e-14
1.6927742234167704e-9	1.6846786687824112e-14
1.6186061176691994e-9	1.670675524562294e-14
1.5477052117726317e-9	1.656760866367962e-14
1.4799384777657618e-9	1.642944958009677e-14
1.4151444080894036e-9	1.6292298539031943e-14
1.3532133788485438e-9	1.6156191173977147e-14
1.2940032671453285e-9	1.6021164514350114e-14
1.2373924802400448e-9	1.588724679066002e-14
1.1832656933083887e-9	1.575433950177751e-14
1.1315116790210098e-9	1.5622435795518027e-14
1.0820183325279816e-9	1.5491502905039944e-14
1.0346834364109717e-9	1.5361437873482053e-14
9.894078389022419e-10	1.5232169548915434e-14
9.460974236372475e-10	1.5103618411747277e-14
9.04665618099717e-10	1.4975718526767496e-14
8.650231157659798e-10	1.4848311946970746e-14
8.270924081266747e-10	1.4721334177731046e-14
7.907936148377456e-10	1.4594645702914365e-14
7.560568670821255e-10	1.4468161747196015e-14
7.228109250924311e-10	1.4341780467423613e-14
6.909911243413137e-10	1.4215382146349188e-14
6.605347404415184e-10	1.4088886327892419e-14
6.313822760354275e-10	1.3962196478936379e-14
6.034787936013006e-10	1.3835259158232288e-14
5.76771313217823e-10	1.3708021338247958e-14
5.512091270593656e-10	1.3580422511100373e-14
5.267452059315708e-10	1.3452449642052512e-14
5.033340163931696e-10	1.33240937724814e-14
4.809325459225726e-10	1.319536632043804e-14
4.5949967311194646e-10	1.3066293392717591e-14
4.3899463487203854e-10	1.2936925897957078e-14
4.1938041517598e-10	1.2807343213352887e-14
4.0062225938370107e-10	1.2677637573530323e-14
3.826861525412658e-10	1.254783766187961e-14
3.655387354171601e-10	1.2418044664722818e-14
3.49143117964358e-10	1.228840287148438e-14
3.3347381746608966e-10	1.2159066416163581e-14
3.1850057766883757e-10	1.2030005197049502e-14
3.041895829217923e-10	1.1901398673448997e-14
2.9051802085265857e-10	1.1773410138975367e-14
2.7745602312260707e-10	1.1645949164910798e-14
2.649780207556006e-10	1.1519271125866017e-14
2.5305907409329964e-10	1.139333596513534e-14
2.4167417037019555e-10	1.1268274074942257e-14
2.3080053223809822e-10	1.1144100457935851e-14

==> anc/Fig4/pgw-0.200000.dl0.000000-nt-0.00.dat <==
# f(HZ)                      Omegah2
9.653815170216775e-9	3.49547831383472e-16
9.26001424696015e-9	3.508793551141172e-16
8.879999369057968e-9	3.522610212182112e-16
8.513100425929755e-9	3.5367906813409934e-16
8.158814438580055e-9	3.551117298659459e-16
7.816726201688757e-9	3.5654233054172695e-16
7.486451423042833e-9	3.579502837303629e-16
7.167757780286068e-9	3.5932282225850737e-16
6.860427606327537e-9	3.606449624443629e-16
6.564308576551379e-9	3.619098647337675e-16
6.279349477383905e-9	3.6310904217195907e-16
6.005330654010725e-9	3.642404473664103e-16
5.742149693120981e-9	3.653103709349169e-16
5.4896664156203565e-9	3.6631744053994193e-16
5.247636911999553e-9	3.6727071124013226e-16
5.015865643321247e-9	3.681773404564852e-16
4.794117146185822e-9	3.690485216257138e-16
4.582091361393564e-9	3.6989367115445663e-16
4.379485636511329e-9	3.7072285528288554e-16
4.185962278372936e-9	3.715443976791732e-16
4.001158126499139e-9	3.723642256878386e-16
3.8246826277761344e-9	3.7319057462055194e-16
3.656178355342729e-9	3.7402483753782226e-16
3.4952610008698587e-9	3.748685564420614e-16
3.341549802683381e-9	3.7572359325346655e-16
3.1947169072975972e-9	3.765875734565249e-16
3.0544066078847937e-9	3.774618333772266e-16
2.920309007245564e-9	3.7834325893376086e-16
2.7921202465023683e-9	3.792292037877692e-16
2.6695413877435295e-9	3.80116815881766e-16
2.552312466099363e-9	3.8100250107759595e-16
2.440169223415398e-9	3.818822270558989e-16
2.332867169401239e-9	3.827519884570484e-16
2.2302103926105065e-9	3.836081188807334e-16
2.1320282388098643e-9	3.8445280096902703e-16
2.038137655932463e-9	3.8529063792436943e-16
1.948359284751016e-9	3.8612030990596985e-16
1.8625170917220107e-9	3.869443009924323e-16
1.7804312742987014e-9	3.8776091747570875e-16
1.7019486615125483e-9	3.8857260885445775e-16
1.62690713480471e-9	3.8937692709071243e-16
1.5551526385499552e-9	3.901747796663496e-16
1.4865360155275932e-9	3.9096354738675635e-16
1.4209262668585847e-9	3.917425734484949e-16
1.3581813750477186e-9	3.9251373003556127e-16
1.2981742799159968e-9	3.9327087430401615e-16
1.2407891444444273e-9	3.940159217181179e-16
1.1859071976747306e-9	3.9474591097169155e-16
1.1334126519356936e-9	3.9546072848170376e-16
1.0832061984304557e-9	3.961563807167769e-16
1.0351854311816566e-9	3.9683268320682977e-16
9.892518761707425e-10	3.97486897071295e-16
9.453189991719563e-10	3.981180926940073e-16
9.032964147845292e-10	3.9872599256132645e-16
8.631020127121449e-10	3.9930594025145604e-16
8.246568461761008e-10	3.998586155171216e-16
7.878856151086619e-10	4.0038154895013187e-16
7.527181326379103e-10	4.008743313774613e-16
7.19087825059046e-10	4.0133681626437463e-16
6.86929806265534e-10	4.017692651284926e-16
6.561811966741281e-10	4.021697376714001e-16
6.267815532748929e-10	4.025392788367005e-16
5.986796931904161e-10	4.0288082430818314e-16
5.718192029755539e-10	4.031960743384394e-16
5.46148423764262e-10	4.0348309949763014e-16
5.216155112811326e-10	4.037443828805169e-16
4.9817434075095e-10	4.0398373274832166e-16
4.757801110860461e-10	4.042021976268116e-16
4.5438460813226055e-10	4.043999462919336e-16
4.339473283340051e-10	4.0458139827219696e-16
4.144260831743274e-10	4.047460235676271e-16
3.9577966751472745e-10	4.048964179065184e-16
3.7797103127591346e-10	4.050334554910988e-16
3.609622489782373e-10	4.051587904456309e-16
3.4471852104598105e-10	4.0527358172702954e-16

==> anc/Fig4/pgw-0.200000.dl0.000000-nt-0.25.dat <==
# f(HZ)                      Omegah2
9.653815170216775e-9	3.695221716961724e-14
9.26001424696015e-9	3.670877351767913e-14
8.879999369057968e-9	3.6469261430615725e-14
8.513100425929755e-9	3.623184430233132e-14
8.158814438580055e-9	3.5994067477700906e-14
7.816726201688757e-9	3.575415088477689e-14
7.486451423042833e-9	3.551001521215071e-14
7.167757780286068e-9	3.5260606406128525e-14
6.860427606327537e-9	3.500473638046463e-14
6.564308576551379e-9	3.474215973344784e-14
6.279349477383905e-9	3.447266604121906e-14
6.005330654010725e-9	3.419649118535468e-14
5.742149693120981e-9	3.3914840102967215e-14
5.4896664156203565e-9	3.3628169631203815e-14
5.247636911999553e-9	3.3337757653607465e-14
5.015865643321247e-9	3.304476552271159e-14
4.794117146185822e-9	3.275063877932036e-14
4.582091361393564e-9	3.245652213331207e-14
4.379485636511329e-9	3.216357260909501e-14
4.185962278372936e-9	3.1872687848372367e-14
4.001158126499139e-9	3.15844649007677e-14
3.8246826277761344e-9	3.129959096083786e-14
3.656178355342729e-9	3.101818850101607e-14
3.4952610008698587e-9	3.0740297147585185e-14
3.341549802683381e-9	3.046594096938311e-14
3.1947169072975972e-9	3.019487421878417e-14
3.0544066078847937e-9	2.992704951977005e-14
2.920309007245564e-9	2.9662130892137664e-14
2.7921202465023683e-9	2.9399804893081923e-14
2.6695413877435295e-9	2.9139721174604765e-14
2.552312466099363e-9	2.888154565180441e-14
2.440169223415398e-9	2.862487359535855e-14
2.332867169401239e-9	2.8369331560119093e-14
2.2302103926105065e-9	2.8114696113232876e-14
2.1320282388098643e-9	2.7861238125061466e-14
2.038137655932463e-9	2.7609337088864053e-14
1.948359284751016e-9	2.7358926460964228e-14
1.8625170917220107e-9	2.7110196532847474e-14
1.7804312742987014e-9	2.6862998169350774e-14
1.7019486615125483e-9	2.661754161364264e-14
1.62690713480471e-9	2.637363849281819e-14
1.5551526385499552e-9	2.613133477311218e-14
1.4865360155275932e-9	2.5890430397294884e-14
1.4209262668585847e-9	2.5650911496992922e-14
1.3581813750477186e-9	2.5412853926308615e-14
1.2981742799159968e-9	2.5175852090512886e-14
1.2407891444444273e-9	2.4940055318011346e-14
1.1859071976747306e-9	2.470526182381685e-14
1.1334126519356936e-9	2.4471439714823774e-14
1.0832061984304557e-9	2.423837967394875e-14
1.0351854311816566e-9	2.400607264309262e-14
9.892518761707425e-10	2.377435165496659e-14
9.453189991719563e-10	2.3543208892850332e-14
9.032964147845292e-10	2.3312629630319693e-14
8.631020127121449e-10	2.308237263952489e-14
8.246568461761008e-10	2.2852510636234266e-14
7.878856151086619e-10	2.2622937351742268e-14
7.527181326379103e-10	2.2393681018728495e-14
7.19087825059046e-10	2.2164790447950622e-14
6.86929806265534e-10	2.193632872365327e-14
6.561811966741281e-10	2.170823317209415e-14
6.267815532748929e-10	2.1480602592325402e-14
5.986796931904161e-10	2.1253691550396286e-14
5.718192029755539e-10	2.102762016997657e-14
5.46148423764262e-10	2.080233874356944e-14
5.216155112811326e-10	2.0578004707070357e-14
4.9817434075095e-10	2.0354871310622933e-14
4.757801110860461e-10	2.0133041367351048e-14
4.5438460813226055e-10	1.9912515953596973e-14
4.339473283340051e-10	1.9693563619787208e-14
4.144260831743274e-10	1.9476167711139254e-14
3.9577966751472745e-10	1.9260450856705157e-14
3.7797103127591346e-10	1.9046477615828587e-14
3.609622489782373e-10	1.883431616550101e-14
3.4471852104598105e-10	1.8624027047674362e-14

==> anc/Fig4/pgw-0.300000.dl0.000000-nt-0.00.dat <==
# f(HZ)                      Omegah2
1.3882151098925577e-8	5.018907102513506e-16
1.3326362802271017e-8	5.040924132549482e-16
1.2792289603969244e-8	5.064755621036374e-16
1.2278666735029057e-8	5.090247001717146e-16
1.1784297589739157e-8	5.117197181391979e-16
1.1307975453291723e-8	5.145369543732466e-16
1.0848600475257443e-8	5.174501901965054e-16
1.0405111349006637e-8	5.204277604698025e-16
9.976523617643265e-9	5.234344571764058e-16
9.56200736826114e-9	5.264280246407324e-16
9.160841118196416e-9	5.293646343764336e-16
8.772425695746168e-9	5.321953037770807e-16
8.396412323075866e-9	5.348727167342941e-16
8.032727909872794e-9	5.373531244113465e-16
7.681216479423122e-9	5.396011220684667e-16
7.342166390036491e-9	5.416085748105607e-16
7.015779144377228e-9	5.43367997915608e-16
6.7021626984883506e-9	5.448981033796334e-16
6.4014596768293226e-9	5.462308384201835e-16
6.113608743258983e-9	5.474050863626543e-16
5.838459859384223e-9	5.484521314932451e-16
5.575755802553452e-9	5.494086419632072e-16
5.325152947742465e-9	5.503081617720329e-16
5.086273552494828e-9	5.511795105866732e-16
4.8586442127833854e-9	5.52045104490473e-16
4.641784750700163e-9	5.529237209264396e-16
4.4351953763313426e-9	5.538332685007122e-16
4.2383510469493255e-9	5.547790018157049e-16
4.0507216141995e-9	5.55769214836102e-16
3.871831621110044e-9	5.568063300836068e-16
3.7012123681715854e-9	5.578873504050076e-16
3.5383848955275373e-9	5.590128133178601e-16
3.3829519244618003e-9	5.601760774196381e-16
3.234492031032932e-9	5.61375543966742e-16
3.0926560059303667e-9	5.626047351138977e-16
2.9570894587152506e-9	5.638557481207144e-16
2.8274774309032744e-9	5.651227358788206e-16
2.7035018855011193e-9	5.664005620592001e-16
2.58489714618147e-9	5.676777825804335e-16
2.471390611954422e-9	5.689442269765747e-16
2.362736541552066e-9	5.701943016389704e-16
2.2586923866094382e-9	5.714141553928595e-16
2.1590668685291364e-9	5.725944519152988e-16
2.0636992900189285e-9	5.737327866178007e-16
1.972445586172469e-9	5.74835771904803e-16
1.885140853946031e-9	5.759049224475246e-16
1.8016348349683246e-9	5.769426893141153e-16
1.7217639745224028e-9	5.779486309122451e-16
1.6453800340811264e-9	5.7892742582161e-16
1.5723276518621337e-9	5.798746812379939e-16
1.5024796597492006e-9	5.807900744588799e-16
1.435686816884752e-9	5.816751863841969e-16
1.3718155179205056e-9	5.8252741884853e-16
1.3107416392229424e-9	5.833464439622571e-16
1.2523450973613102e-9	5.841319579711273e-16
1.19651001860239e-9	5.848837249817143e-16
1.143123378356015e-9	5.855998742518748e-16
1.0920789144938923e-9	5.862786381992191e-16
1.0432793539747928e-9	5.869195222692308e-16
9.966242609746642e-10	5.875223832711642e-16
9.520195042002282e-10	5.880868935538253e-16
9.093777280479599e-10	5.886121413809472e-16
8.68616564854026e-10	5.89097949751929e-16
8.296553315809036e-10	5.895455330632797e-16
7.924175301323528e-10	5.899570127039437e-16
7.56831717376e-10	5.903310559020333e-16
7.228246326456041e-10	5.906716955746774e-16
6.903340230953074e-10	5.909831863910685e-16
6.59293544364994e-10	5.912641607515941e-16
6.29639393832994e-10	5.915202251037531e-16
6.01315110602771e-10	5.917528675905664e-16
5.742590977459284e-10	5.919641335576138e-16
5.484195045932213e-10	5.921575439701635e-16
5.237395976296467e-10	5.923333344125158e-16
5.001701332391182e-10	5.924945364633471e-16

==> anc/Fig4/pgw-0.300000.dl0.000000-nt-0.25.dat <==
# f(HZ)                      Omegah2
1.3882151098925577e-8	5.81008510069417e-14
1.3326362802271017e-8	5.776266391785351e-14
1.2792289603969244e-8	5.744532759253113e-14
1.2278666735029057e-8	5.714599572780276e-14
1.1784297589739157e-8	5.686135725937677e-14
1.1307975453291723e-8	5.6587685401430087e-14
1.0848600475257443e-8	5.632109948922432e-14
1.0405111349006637e-8	5.6057184605274626e-14
9.976523617643265e-9	5.579127182931125e-14
9.56200736826114e-9	5.551820474808127e-14
9.160841118196416e-9	5.523290758747306e-14
8.772425695746168e-9	5.4930064263479044e-14
8.396412323075866e-9	5.460507771428467e-14
8.032727909872794e-9	5.425436529102988e-14
7.681216479423122e-9	5.387527375595961e-14
7.342166390036491e-9	5.3468836245311286e-14
7.015779144377228e-9	5.3036173002581173e-14
6.7021626984883506e-9	5.258092022356554e-14
6.4014596768293226e-9	5.2108085072980447e-14
6.113608743258983e-9	5.162289825781037e-14
5.838459859384223e-9	5.112960621608126e-14
5.575755802553452e-9	5.063263942408868e-14
5.325152947742465e-9	5.0135819727715227e-14
5.086273552494828e-9	4.964232779285793e-14
4.8586442127833854e-9	4.9154409362930125e-14
4.641784750700163e-9	4.86738406470247e-14
4.4351953763313426e-9	4.820214597858906e-14
4.2383510469493255e-9	4.773955766046815e-14
4.0507216141995e-9	4.7286452151234015e-14
3.871831621110044e-9	4.684275440484488e-14
3.7012123681715854e-9	4.640787258531661e-14
3.5383848955275373e-9	4.5981398433098594e-14
3.3829519244618003e-9	4.5562511917145023e-14
3.234492031032932e-9	4.5150665384167406e-14
3.0926560059303667e-9	4.474509471927551e-14
2.9570894587152506e-9	4.434485840549549e-14
2.8274774309032744e-9	4.3949274618741186e-14
2.7035018855011193e-9	4.355765487226576e-14
2.58489714618147e-9	4.316898711289397e-14
2.471390611954422e-9	4.2782305814475954e-14
2.362736541552066e-9	4.2397069779012165e-14
2.2586923866094382e-9	4.201210201466029e-14
2.1590668685291364e-9	4.162677863888928e-14
2.0636992900189285e-9	4.1241116779585495e-14
1.972445586172469e-9	4.085584420490267e-14
1.885140853946031e-9	4.047118181280706e-14
1.8016348349683246e-9	4.008745743601282e-14
1.7217639745224028e-9	3.9704688033009417e-14
1.6453800340811264e-9	3.932328804107468e-14
1.5723276518621337e-9	3.894296860024718e-14
1.5024796597492006e-9	3.856385850597578e-14
1.435686816884752e-9	3.818603888077754e-14
1.3718155179205056e-9	3.780937029097665e-14
1.3107416392229424e-9	3.743389117276599e-14
1.2523450973613102e-9	3.705963322369677e-14
1.19651001860239e-9	3.6686625487854475e-14
1.143123378356015e-9	3.6314778210528923e-14
1.0920789144938923e-9	3.5944026064706326e-14
1.0432793539747928e-9	3.557442205481484e-14
9.966242609746642e-10	3.520597897462942e-14
9.520195042002282e-10	3.48387132887817e-14
9.093777280479599e-10	3.447263167112531e-14
8.68616564854026e-10	3.410779803403638e-14
8.296553315809036e-10	3.374433895543803e-14
7.924175301323528e-10	3.33824364668597e-14
7.56831717376e-10	3.3022093799608627e-14
7.228246326456041e-10	3.2663561828839706e-14
6.903340230953074e-10	3.2307182830712046e-14
6.59293544364994e-10	3.195290922610758e-14
6.29639393832994e-10	3.1601064778388035e-14
6.01315110602771e-10	3.1251800635214666e-14
5.742590977459284e-10	3.0905196538255035e-14
5.484195045932213e-10	3.05614977431848e-14
5.237395976296467e-10	3.0220675741996397e-14
5.001701332391182e-10	2.988291320032288e-14

==> anc/Fig4/pgw-0.400000.dl0.000000-nt-0.00.dat <==
# f(HZ)                      Omegah2
1.8182332323747434e-8	6.676153950719284e-16
1.7451861509701515e-8	6.704688782383129e-16
1.675249355433951e-8	6.736168947109967e-16
1.6082404277924117e-8	6.770544281728539e-16
1.5440025684600552e-8	6.807646935534279e-16
1.4823667876660344e-8	6.847336104461239e-16
1.4231773188548679e-8	6.889479636843676e-16
1.3662818807547856e-8	6.933774719507959e-16
1.3115443529497717e-8	6.980017165773092e-16
1.2588081280550849e-8	7.027956345116934e-16
1.2079478474903946e-8	7.077160382496421e-16
1.158831515884597e-8	7.127251419296369e-16
1.1113404839293847e-8	7.177676209885622e-16
1.0653589539747281e-8	7.227864925736319e-16
1.0208029991056507e-8	7.277053407661288e-16
9.775845167942016e-9	7.32443711286596e-16
9.356610499553341e-9	7.36909037029554e-16
8.950404904818195e-9	7.41016250390204e-16
8.55619948554266e-9	7.447071710084694e-16
8.176123324290734e-9	7.478649182180348e-16
7.809201532225318e-9	7.505803566364243e-16
7.456983167576004e-9	7.52806458527679e-16
7.119492692901861e-9	7.546879036825159e-16
6.796899174433328e-9	7.562939989171191e-16
6.4889379534620845e-9	7.577014791738726e-16
6.1952495715295e-9	7.589713180792873e-16
5.915376254396208e-9	7.601519323017359e-16
5.6487944058191805e-9	7.612865261499612e-16
5.394960654146708e-9	7.62407610456896e-16
5.153304077216578e-9	7.635455780068105e-16
4.9232335184728535e-9	7.647235175191461e-16
4.704151689044456e-9	7.659574993304714e-16
4.4954710156294704e-9	7.672581736015859e-16
4.2966131928075615e-9	7.686291545503084e-16
4.107027329511413e-9	7.700720026262153e-16
3.92620383448135e-9	7.715834293395552e-16
3.7536404429786805e-9	7.731598361568015e-16
3.588880974328501e-9	7.747928307355643e-16
3.4315125826014013e-9	7.764743790282632e-16
3.28112769362799e-9	7.781966056836954e-16
3.1373618034381268e-9	7.799461994745556e-16
2.9998703347539665e-9	7.817141690872149e-16
2.868333224581384e-9	7.834874284284639e-16
2.742452885058097e-9	7.852510240378878e-16
2.6219423538391215e-9	7.869919449671578e-16
2.5065602651387913e-9	7.886952377961942e-16
2.3960496456416756e-9	7.903459440019363e-16
2.29019683502424e-9	7.919317686534846e-16
2.1888116232772778e-9	7.934390294208001e-16
2.091742413795732e-9	7.948602369155896e-16
1.998848323718922e-9	7.962095550417286e-16
1.9099785923876545e-9	7.974934867832086e-16
1.8249833658236575e-9	7.987164064925433e-16
1.7437002556887924e-9	7.998825619627648e-16
1.6659759365443841e-9	8.009911807172927e-16
1.5916618333606927e-9	8.02045840546024e-16
1.5206110799027476e-9	8.030576324644604e-16
1.4526807878594284e-9	8.040158262157733e-16
1.3877661648255011e-9	8.049209682876543e-16
1.3257053771155654e-9	8.057729241013418e-16
1.2663765031554253e-9	8.065724699447157e-16
1.209667897157745e-9	8.073329585458353e-16
1.1554768938082525e-9	8.080382751635967e-16
1.1036735613966706e-9	8.086909836067238e-16
1.0541621636249099e-9	8.092992975562621e-16
1.0068505174596772e-9	8.098568686469817e-16
9.616346685506717e-10	8.10368525813715e-16
9.18428784285702e-10	8.108340331512288e-16
8.771446441127446e-10	8.112566585831359e-16
8.377038186486569e-10	8.116391238130617e-16
8.000243212408579e-10	8.119860954870835e-16
7.640342467275669e-10	8.123012218020053e-16
7.296563429996218e-10	8.12587588135655e-16
6.96823102419773e-10	8.128482683724076e-16

==> anc/Fig4/pgw-0.400000.dl0.000000-nt-0.25.dat <==
# f(HZ)                      Omegah2
1.8182332323747434e-8	8.267950831828606e-14
1.7451861509701515e-8	8.218606886605109e-14
1.675249355433951e-8	8.173197255220002e-14
1.6082404277924117e-8	8.131496347852774e-14
1.5440025684600552e-8	8.093160870679056e-14
1.4823667876660344e-8	8.057859851926626e-14
1.4231773188548679e-8	8.02528231228319e-14
1.3662818807547856e-8	7.994916808285768e-14
1.3115443529497717e-8	7.966386642802201e-14
1.2588081280550849e-8	7.939224529139921e-14
1.2079478474903946e-8	7.912800719947276e-14
1.158831515884597e-8	7.886536147503239e-14
1.1113404839293847e-8	7.859678679224882e-14
1.0653589539747281e-8	7.831467726996973e-14
1.0208029991056507e-8	7.800998443498051e-14
9.775845167942016e-9	7.767333951573374e-14
9.356610499553341e-9	7.729522484233272e-14
8.950404904818195e-9	7.686834795924424e-14
8.55619948554266e-9	7.638620003002312e-14
8.176123324290734e-9	7.584363932435786e-14
7.809201532225318e-9	7.525025858810944e-14
7.456983167576004e-9	7.4607634697059e-14
7.119492692901861e-9	7.393307946616129e-14
6.796899174433328e-9	7.323648732509259e-14
6.4889379534620845e-9	7.25271622144791e-14
6.1952495715295e-9	7.181236178955427e-14
5.915376254396208e-9	7.109763291973402e-14
5.6487944058191805e-9	7.038761178802335e-14
5.394960654146708e-9	6.968566324606449e-14
5.153304077216578e-9	6.899467182704695e-14
4.9232335184728535e-9	6.831659302316163e-14
4.704151689044456e-9	6.765254620883563e-14
4.4954710156294704e-9	6.700303401461425e-14
4.2966131928075615e-9	6.63678215284765e-14
4.107027329511413e-9	6.574646044480377e-14
3.92620383448135e-9	6.513812412563704e-14
3.7536404429786805e-9	6.45418778977856e-14
3.588880974328501e-9	6.395647243013241e-14
3.4315125826014013e-9	6.338079372677131e-14
3.28112769362799e-9	6.281368320879904e-14
3.1373618034381268e-9	6.225366753436347e-14
2.9998703347539665e-9	6.169965694872058e-14
2.868333224581384e-9	6.115029800067804e-14
2.742452885058097e-9	6.060416191804808e-14
2.6219423538391215e-9	6.005998462098915e-14
2.5065602651387913e-9	5.951657087901885e-14
2.3960496456416756e-9	5.897260693373261e-14
2.29019683502424e-9	5.842720513866138e-14
2.1888116232772778e-9	5.787950401531473e-14
2.091742413795732e-9	5.732934331042115e-14
1.998848323718922e-9	5.677818294153372e-14
1.9099785923876545e-9	5.6226806063203414e-14
1.8249833658236575e-9	5.5675801476157516e-14
1.7437002556887924e-9	5.5125600241806874e-14
1.6659759365443841e-9	5.457629631009048e-14
1.5916618333606927e-9	5.402826683618499e-14
1.5206110799027476e-9	5.3482339480993774e-14
1.4526807878594284e-9	5.293784893602879e-14
1.3877661648255011e-9	5.239519478802737e-14
1.3257053771155654e-9	5.185415589629897e-14
1.2663765031554253e-9	5.131487201902597e-14
1.209667897157745e-9	5.0778324414180164e-14
1.1554768938082525e-9	5.024367455264415e-14
1.1036735613966706e-9	4.9710931986488914e-14
1.0541621636249099e-9	4.9180751895941354e-14
1.0068505174596772e-9	4.8652892388055254e-14
9.616346685506717e-10	4.812760360275645e-14
9.18428784285702e-10	4.760499076765713e-14
8.771446441127446e-10	4.708528711476749e-14
8.377038186486569e-10	4.656876726654607e-14
8.000243212408579e-10	4.605571558937374e-14
7.640342467275669e-10	4.554644211546673e-14
7.296563429996218e-10	4.504109286510065e-14
6.96823102419773e-10	4.4539902775873747e-14

==> anc/Fig5/mbh-fpbh-0.000000.dl0.000000.dat <==
# mbh(sunmass)                       fbh
2.490159240932913	0.00022616938512979646
2.548162500909812	0.00020965149520575977
2.607516830373611	0.0001945439458175783
2.6682536997754402	0.00018072385400420094
2.7304053126074033	0.00016807864161233813
2.7940046224772974	0.00015650526003577612
2.8590853505810525	0.00014590946064601946
2.9256820035821542	0.0001362051094555754
2.993829891907535	0.0001273135447756666
3.063565148469628	0.00011916297650143974
3.134924747824518	0.00011168792554906454
3.2079465257763395	0.000104828701878886
3.28266919943832	0.00009853091946565356
3.359132387761106	0.00009274504651985937
3.437376632539257	0.00008742598922276286
3.5174434199070386	0.00008253270721295007
3.599375202334923	0.00007802785904007356
3.6832154211384482	0.00007387747583914525
3.7690085295113804	0.00007005066144050735
3.8568000160953857	0.00006651931721377992
3.946636429098708	0.0000632578899259904
4.038565400976648	0.000060243141266114995
4.132635673686917	0.00005745393667526291
4.228897124533276	0.00005487105325729309
4.327400792611131	0.00005247700420532068
4.428198905869152	0.00005025587898421894
4.5313449088012066	0.00004819319788385521
4.636893490783348	0.00004627577975588487
4.7449006150708435	0.00004449162182841404
4.855423548470634	0.0000428297905678924
4.9685208917049515	0.00004128032262999962
5.0842526104822	0.000039834135011778584
5.202680067291566	0.00003848294358525511
5.3238660539382225	0.00003721918925762824
5.447874824836374	0.000036035971064446386
5.574772131077803	0.000034926985559771134
5.704625255293961	0.00003388647192111354
5.837503047330119	0.00003290916223692348
5.973475960750458	0.000031990236490748314
6.112616090193489	0.000031125281799017285
6.25499720959758	0.000030310255498969525
6.400694811316875	0.000029541451719747478
6.549786146148342	0.000028815471103338886
6.702350264291166	0.00002812919337306299
6.85846805726021	0.00002747975247581538
7.018222300775771	0.000026864514050438784
7.181697698652358	0.000026281054998477765
7.3489809277097775	0.000025727144955302477
7.520160683730329	0.000025200729479253908
7.6953277284864905	0.000024699914794194617
7.874574937864	0.000024222953936795292
8.057997351105886	0.00002376823417421964
8.245692221203532	0.000023334265570777287
8.437759066461501	0.00002291967059377817
8.634299723263451	0.000022523174659409813
8.835418400067145	0.000022143597529100087
9.041221732657142	0.000021779845475627053
9.251818840684512	0.000021430904146256667
9.467321385523512	0.000021095832057478212
9.68784362947593	0.000020773754662492873
9.913502496354464	0.000020463858938521837
10.144417633477286	0.000020165388446264332
10.380711475106619	0.00001987763881849789
10.622509307365013	0.00001959995363893106
10.869939334663705	0.000019331720676068496
11.123132747678293	0.00001907236844011069
11.382223792907766	0.000018821363033862762
11.647349843853783	0.000018578205271327236
11.918651473857913	0.00001834242804013993
12.196272530635484	0.000018113593886287178
12.48036021254555	0.00001789129280161549
12.771065146637405	0.0000176751401965068
13.068541468515033	0.000017464775041743502
13.372946904061868	0.00001725985816504663
13.684442853069116	0.00001706007068905723
14.003194474812076	0.000016865112598679494
14.329370775619774	0.000016674701426738967
14.663144698484349	0.000016488571047853205
15.004693214757726	0.00001630647057127992
15.354197417984162	0.00001612816332430779
15.711842619918443	0.00001595342591849422
16.077818448780626	0.00001578204739173822
16.45231894979944	0.000015613828419811785
16.835542688097625	0.000015448580591563228
17.22769285397379	0.00001528612574255384
17.628977370636605	0.000015126295342392804
18.039609004448433	0.000014968929931489606
18.45980547773687	0.000014813878603343939
18.88978958423402	0.000014660998528834697
19.329789307204653	0.000014510154519255277
19.780037940325975	0.000014361218625077215
20.240774211383012	0.000014214069767620239
20.712242408845245	0.000014068593400976865
21.194692511391587	0.000013924681201696453
21.68838032045239	0.000013782230783885369
22.193567595838747	0.000013641145437530365
22.710522194531013	0.00001350133388800129
23.23951821270012	0.000013362710074831047
23.78083613103699	0.000013225192948003435
24.334762963467114	0.000013088706280095205
24.901592409329137	0.000012953178492718362
25.481625009098124	0.000012818542495791499
26.07516830373612	0.00001268473553824058
26.68253699775441	0.00001255169906879479
27.30405312607404	0.00001241937860561194
27.940046224772985	0.00001228772361354561
28.590853505810536	0.000012156687387959409
29.256820035821555	0.000012026226944104478
29.938298919075358	0.000011896302911203276
30.635651484696293	0.000011766879430521272
31.349247478245196	0.000011637924056848823
32.07946525776342	0.000011509407662946907
32.82669199438322	0.000011381304346618552
33.59132387761108	0.000011253591340139916
34.37376632539259	0.000011126248921814787
35.174434199070404	0.000010999260329401242
35.993752023349245	0.000010872611675108634
36.8321542113845	0.000010746291861791634
37.690085295113825	0.000010620292499895158
38.56800016095388	0.000010494607824648584
39.46636429098706	0.000010369234612984578
40.385654009766455	0.000010244172099674405
41.32635673686915	0.000010119421892227006
42.28897124533274	9.994987884185526e-6
43.27400792611131	9.870876166560869e-6
44.28198905869151	9.747100380003006e-6
45.31344908801205	9.623660315934038e-6
46.36893490783346	9.500573156058148e-6
47.44900615070842	9.377852831990271e-6
48.554235484706325	9.255515027781477e-6
49.68520891704951	9.133577052901228e-6
50.842526104822	9.012057741202298e-6
52.02680067291566	8.890977348840366e-6
53.238660539382224	8.770357451387683e-6
54.47874824836374	8.650220840367274e-6
55.747721310778026	8.530591419408834e-6
57.04625255293961	8.411494064340281e-6
58.37503047330119	8.292954659207e-6
59.73475960750458	8.174999786496693e-6
61.12616090193489	8.057656757313151e-6
62.5499720959758	7.940953474635087e-6
64.00694811316875	7.824918329714965e-6
65.49786146148342	7.709580098903297e-6
67.02350264291165	7.594967841116308e-6
68.58468057260211	7.481110796230982e-6
70.18222300775771	7.368038284748186e-6
71.81697698652358	7.255779609103502e-6
73.48980927709778	7.144363957022046e-6
75.2016068373033	7.033820307309086e-6
76.95327728486492	6.924177338447327e-6
78.74574937864001	6.8154633403398896e-6
80.57997351105888	6.70770612949957e-6
82.45692221203535	6.600932967942684e-6
84.37759066461503	6.495170482221206e-6
86.34299723263454	6.390444605082998e-6
88.35418400067148	6.286780484867486e-6
90.41221732657145	6.184202434967119e-6
92.51818840684514	6.082733869916362e-6
94.67321385523515	5.982397249154627e-6
96.87843629475933	5.883214024941696e-6
99.1350249635447	5.785204594367356e-6
101.44417633477285	5.688388255413698e-6
103.80711475106624	5.59278316705916e-6
106.22509307365013	5.4984063134520235e-6
108.69939334663711	5.405273472217729e-6
111.23132747678292	5.313399186991507e-6
113.82223792907773	5.2227967442770825e-6
116.47349843853783	5.1334781547210125e-6
119.18651473857906	5.045454138859699e-6
121.96272530635471	4.958734117348112e-6
124.80360212545544	4.8733262056228315e-6
127.71065146637392	4.7892372128971025e-6
130.6854146851503	4.70647264534076e-6
133.72946904061862	4.625036713268419e-6
136.84442853069118	4.544932342146589e-6
140.03194474812068	4.466161187231662e-6
143.29370775619773	4.388723651659202e-6
146.63144698484342	4.31261890781398e-6
150.04693214757725	4.23784492207705e-6
153.54197417984153	4.164398481199714e-6
157.11842619918443	4.092275223993871e-6
160.7781844878062	4.021469672987449e-6
164.5231894979944	3.951975269588234e-6
168.35542688097615	3.8837844109693225e-6
172.2769285397379	3.816888488626081e-6
176.28977370636596	3.751277928308885e-6
180.3960900444843	3.6869422310554957e-6
184.59805477736862	3.6238700150823463e-6
188.8978958423402	3.5620490583392797e-6
193.29789307204643	3.5014663415797577e-6
197.80037940325977	3.442108091840056e-6
202.40774211383004	3.3839598262496336e-6
207.12242408845245	3.3270063961066965e-6
211.94692511391577	3.27123203114803e-6
216.8838032045239	3.2166203839230065e-6
221.93567595838735	3.1631545741544414e-6
227.10522194531015	3.110817232938752e-6
232.39518212700108	3.0595905466111886e-6
237.8083613103699	3.0094563000817065e-6
243.34762963467102	2.9603959194368756e-6
249.01592409329135	2.912390513603779e-6
254.81625009098113	2.8654209148841376e-6
260.7516830373612	2.8194677181907025e-6
266.82536997754397	2.774511318852303e-6
273.0405312607404	2.7305319488963593e-6
279.4004622477297	2.687509711764149e-6
285.9085350581054	2.6454246154591763e-6
292.5682003582154	2.6042566041670225e-6
299.38298919075356	2.5639855884102928e-6
306.35651484696274	2.5245914738122206e-6
313.49247478245195	2.4860541885359034e-6
320.794652577634	2.4483537094462426e-6
328.2669199438322	2.411470087012833e-6
335.91323877611063	2.375383468940813e-6
343.73766325392586	2.3400741224887064e-6
351.74434199070384	2.3055224554127397e-6
359.9375202334925	2.2717090354678638e-6
368.3215421138448	2.238614608397901e-6
376.90085295113823	2.206220114358232e-6
385.6800016095386	2.1745067027321355e-6
394.663642909871	2.143455745322073e-6
403.8565400976647	2.113048847917169e-6
413.26356736869195	2.083267860254833e-6
422.8897124533276	2.054094884406701e-6
432.7400792611135	2.0255122816259526e-6
442.81989058691534	1.997502677695147e-6
453.134490880121	1.970048966811751e-6
463.6893490783349	1.943134314043881e-6
474.4900615070847	1.916742156382804e-6
485.5423548470635	1.8908562024124903e-6
496.8520891704956	1.8654604306110602e-6
508.4252610482203	1.84053908629496e-6
520.2680067291572	1.816076677214288e-6
532.3866053938225	1.792057967807442e-6
544.7874824836374	1.7684679721247796e-6
557.4772131077806	1.7452919454345833e-6
570.4625255293962	1.7225153745298872e-6
583.7503047330122	1.7001239667615253e-6
597.3475960750458	1.6781036378305732e-6
611.2616090193486	1.6564404983815361e-6
625.499720959758	1.6351208394454698e-6
640.0694811316872	1.614131116788961e-6
654.9786146148342	1.5934579342299815e-6
670.2350264291169	1.5730880259851701e-6
685.8468057260211	1.5530082381154656e-6
701.8222300775775	1.5332055091394809e-6
718.1697698652358	1.5136668498884655e-6
734.8980927709781	1.4943793226847645e-6
752.016068373033	1.4753300199396372e-6
769.5327728486488	1.4565060422866892e-6
787.4574937864002	1.437894476395627e-6
805.7997351105884	1.4194823726451271e-6
824.5692221203534	1.4012567228734235e-6
843.7759066461507	1.3832044384674726e-6
863.4299723263455	1.365312329093914e-6
883.5418400067152	1.3475670824154523e-6
904.1221732657145	1.3299552451726365e-6
925.181884068452	1.3124632060426139e-6
946.7321385523514	1.2950771807128584e-6
968.7843629475927	1.277783199629068e-6
991.3502496354469	1.2605670988977064e-6
1014.4417633477285	1.243414514826985e-6
1038.0711475106623	1.226310882619071e-6
1062.2509307365012	1.2092414397099064e-6
1086.99393346637	1.1921912342868426e-6
1112.3132747678292	1.1751451394755043e-6
1138.222379290776	1.158087873713391e-6
1164.7349843853783	1.1410040277938313e-6
1191.865147385792	1.1238780990481557e-6
1219.6272530635483	1.106694533102533e-6
1248.0360212545556	1.0894377736069616e-6
1277.1065146637404	1.072092320286056e-6
1306.8541468515045	1.0546427956046146e-6
1337.2946904061876	1.0370740202757232e-6
1368.4442853069115	1.0193710977652693e-6
1400.3194474812083	1.0015195078643872e-6
1432.9370775619773	9.83505209310502e-7
1466.3144698484357	9.65314751337774e-7

==> anc/Fig5/mbh-fpbh-0.000000.dl0.100000.dat <==
# mbh(sunmass)                       fbh
1.5047690464945014	0.00008952106620261903
1.5398196202788155	0.00008685429252087444
1.5756866268077236	0.00008427750269700748
1.6123890832428436	0.00008178797074301261
1.6499464497123912	0.00007938304897362874
1.6883786396291995	0.00007706016663794561
1.7277060302490728	0.0000748168283894497
1.767949473475077	0.00007265061207176139
1.8091303069134952	0.00007055916645329113
1.8512703651873093	0.0000685402086281127
1.8943919915132064	0.00006659152126226298
1.938518049548246	0.00006471094972975405
1.9836719355124757	0.00006289639920906233
2.0298775905939164	0.0000611458317748227
2.0771595136424965	0.00005945726355687618
2.125542774159666	0.00005782876199753874
2.1750530255905796	0.000056258443241809286
2.2257165189258923	0.000054744469688634275
2.27756011662038	0.000053285047682627936
2.330611306835772	0.000051878425634654326
2.3848982180153357	0.00005052289182464862
2.440449633797951	0.00004921677300531171
2.497295008279576	0.00004795843288749366
2.555464481630198	0.00004674627089994548
2.6149888960745518	0.000045578721162379
2.675899812245074	0.00004445425165936111
2.73822952591577	0.00004337136360320218
2.802011085125859	0.00004232859097295311
2.867278307702283	0.00004132450021381349
2.9340657991903663	0.00004035769007800901
3.002408971202132	0.00003942679158534353
3.0723440601920107	0.00003853046807950522
3.143908146669884	0.000037667415354972574
3.217139174861665	0.00003683636182917505
3.2920759728278295	0.00003603606873548505
3.3687582730505645	0.00003526533031461489
3.447226733500458	0.00003452297398490221
3.5275229591938935	0.00003380786047551136
3.60968952425258	0.00003311888391040972
3.6937699944769142	0.00003245497183472867
3.7798089504451466	0.0000318150851784646
3.8678520111505907	0.000031198218155190596
3.95794585818942	0.00003060339809543368
4.0501382605118685	0.000030029685215663954
4.144478099749959	0.000029476172324578405
4.2410153961351895	0.000028941984468743603
4.339801335019926	0.00002842627851989246
4.440888294016552	0.000027928242706409364
4.54432987076877	0.000027447096091874116
4.650180911369788	0.00002698208800398391
4.758497539442435	0.000026532497417681476
4.869337185896655	0.00002609763229681305
4.982758619380135	0.00002567682889904022
5.0988219774382175	0.000025269451048982206
5.217588798399626	0.000024874889384654444
5.339122054004897	0.00002449256058220839
5.4634861827948376	0.000024121906563804005
5.590747124276685	0.000023762393693200765
5.72097235388611	0.00002341351196336859
5.854230918763587	0.000023074774180117975
5.990593474364098	0.000022745715145440255
6.130132321919597	0.000022425890843939547
6.272921446774072	0.00002211487763543336
6.419036557611558	0.00002181227145650228
6.568555126597882	0.00002151768703348639
6.721556430457435	0.00002123075710915395
6.878121592506734	0.000020951131685004687
7.038333625667081	0.000020678477280905262
7.202277476479117	0.00002041247621348737
7.370040070142594	0.000020152825894467798
7.541710356605275	0.000019899238149788288
7.717379357725365	0.000019651438560234344
7.897140215532511	0.000019409165823996888
8.081088241612944	0.000019172171141501116
8.269320967644926	0.000018940217622743504
8.461938197111358	0.000018713079717342992
8.659042058216892	0.000018490542667498476
8.860737058037664	0.00001827240198402411
9.067130137932327	0.000018058462945576655
9.278330730243779	0.000017848540121073466
9.494450816321631	0.000017642456915124468
9.71560498589621	0.00001744004513607762
9.941910497835547	0.000017241144586037627
10.17348734231758	0.000017045602671999613
10.410458304450533	0.000016853274037085253
10.652949029375213	0.000016664020210805873
10.901088088883716	0.000016477709277317968
11.155007049589907	0.000016294215560768288
11.414840542687761	0.00001611341932701682
11.680726335334628	0.000015935206501231014
11.952805403697178	0.000015759468401016883
12.231222007698854	0.00001558610148485519
12.516123767508374	0.00001541500711562483
12.807661741809909	0.000015246091338922638
13.105990507896397	0.00001507926467574903
13.411268243628466	0.000014914441928954294
13.723656811302419	0.000014751542002664638
14.043321843471807	0.00001459048773376172
14.37043283076794	0.00001443120573439428
14.705163211766115	0.0000142736262444659
15.047690464945013	0.000014117682993068613
15.398196202788155	0.000013963313067908178
15.756866268077237	0.00001381045679187942
16.123890832428437	0.000013659057606080638
16.499464497123913	0.00001350906195868701
16.883786396292	0.00001336041919921956
17.27706030249073	0.000013213081477837684
17.679494734750772	0.00001306700364934782
18.091303069134955	0.000012922143181660444
18.5127036518731	0.000012778460068450307
18.943919915132067	0.000012635916745787637
19.385180495482462	0.000012494478012516757
19.836719355124764	0.000012354110954164355
20.29877590593917	0.000012214784870159784
20.77159513642497	0.000012076471204140137
21.255427741596666	0.000011939143477092629
21.750530255905804	0.000011802777223056677
22.25716518925893	0.000011667349927078186
22.775601166203806	0.00001153284096508657
23.30611306835773	0.000011399231545363175
23.848982180153357	0.000011266504651290058
24.404496337979513	0.000011134644985109137
24.972950082795762	0.00001100363891247257
25.55464481630198	0.000010873474407613888
26.149888960745518	0.000010744140999004753
26.75899812245074	0.000010615629715380314
27.3822952591577	0.000010487933032020619
28.020110851258593	0.000010361044817175825
28.672783077022835	0.000010234960278529886
29.340657991903665	0.000010109675909616748
30.024089712021325	9.985189436134355e-6
30.723440601920107	9.861499762135397e-6
31.43908146669884	9.738606916098623e-6
32.17139174861666	9.616511996890194e-6
32.920759728278306	9.495228599146912e-6
33.68758273050565	9.374737883848899e-6
34.47226733500459	9.255054306929515e-6
35.275229591938945	9.136182827945354e-6
36.09689524252581	9.018129035684975e-6
36.93769994476915	8.900899316078618e-6
37.798089504451475	8.78450074135906e-6
38.67852011150592	8.668941013614077e-6
39.579458581894215	8.554228408133854e-6
40.50138260511871	8.440371716761713e-6
41.44478099749959	8.32738019148975e-6
42.410153961351895	8.215263488550045e-6
43.39801335019926	8.10403161323964e-6
44.40888294016551	7.993694865687699e-6
45.4432987076877	7.884263787732188e-6
46.50180911369788	7.775749097839088e-6
47.58497539442435	7.668161692070027e-6
48.69337185896655	7.56151251918462e-6
49.82758619380135	7.45581258210743e-6
50.98821977438217	7.351072879264585e-6
52.175887983996255	7.247304359330358e-6
53.39122054004898	7.144517877284355e-6
54.63486182794838	7.042724151784564e-6
55.907471242766846	6.9419337238764055e-6
57.209723538861105	6.842156917070207e-6
58.54230918763587	6.743403798829073e-6
59.905934743641	6.6456841435147355e-6
61.30132321919599	6.549007396843466e-6
62.72921446774074	6.453382641908828e-6
64.1903655761156	6.358818566834256e-6
65.68555126597884	6.265323434125906e-6
67.21556430457437	6.172905051802939e-6
68.78121592506736	6.081570746385727e-6
70.38333625667083	5.991327337819895e-6
72.02277476479115	5.9021811164047146e-6
73.70040070142592	5.814137821777961e-6
75.41710356605273	5.7272026239888185e-6
77.17379357725363	5.64138010666859e-6
78.97140215532511	5.556674252289036e-6
80.81088241612943	5.473088432522779e-6
82.69320967644927	5.39062538570742e-6
84.61938197111358	5.309287225610943e-6
86.59042058216892	5.229075423324686e-6
88.60737058037664	5.149990805208602e-6
90.67130137932327	5.072033549883501e-6
92.78330730243778	4.99520318699293e-6
94.94450816321631	4.919498597662824e-6
97.1560498589621	4.844918016580887e-6
99.41910497835548	4.771459035616027e-6
101.73487342317574	4.6991186089023105e-6
104.10458304450533	4.62789305932149e-6
106.52949029375206	4.55777808633076e-6
109.01088088883716	4.488768775094563e-6
111.550070495899	4.420859606887916e-6
114.14840542687762	4.3540444707417755e-6
116.80726335334622	4.288316676298197e-6
119.52805403697178	4.223668967836013e-6
122.31222007698847	4.160093539418214e-6
125.16123767508373	4.097582051102253e-6
128.07661741809903	4.036125646145853e-6
131.05990507896396	3.975714969133113e-6
134.1126824362846	3.916340184940018e-6
137.23656811302428	3.85799099845344e-6
140.43321843471807	3.8006566749543847e-6
143.70432830767933	3.7443260610734944e-6
147.051632117661	3.6889876062257426e-6
150.47690464945006	3.634629384430903e-6
153.9819620278814	3.581239116427408e-6
157.5686626807723	3.528804191989376e-6
161.23890832428418	3.4773116923605483e-6
164.9946449712392	3.4267484127245613e-6
168.83786396291998	3.3771008846391394e-6
172.7706030249074	3.3283553983714713e-6
176.7949473475077	3.2804980250830996e-6
180.91303069134963	3.2335146388226456e-6
185.127036518731	3.187390938292683e-6
189.43919915132057	3.1421124683606487e-6
193.85180495482444	3.0976646412826345e-6
198.36719355124754	3.054032757602953e-6
202.9877590593915	3.0112020266831367e-6
207.71595136424958	2.9691575868036174e-6
212.55427741596645	2.927884524772538e-6
217.50530255905818	2.8873678949707085e-6
222.5716518925893	2.8475927377618404e-6
227.7560116620382	2.8085440972020416e-6
233.0611306835773	2.7702070379924344e-6
238.4898218015338	2.732566661630679e-6
244.04496337979523	2.6956081217302807e-6
249.72950082795762	2.6593166384879516e-6
255.54644816301968	2.6236775122883585e-6
261.49888960745517	2.588676136440864e-6
267.58998122450726	2.554298009044939e-6
273.822952591577	2.5205287439797e-6
280.2011085125858	2.4873540810096455e-6
286.72783077022865	2.454759894994076e-6
293.4065799190368	2.4227322041828795e-6
300.24089712021356	2.391257177577261e-6
307.23440601920123	2.3603211413314347e-6
314.3908146669887	2.329910584170049e-6
321.71391748616674	2.3000121617966967e-6
329.20759728278307	2.2706127002702885e-6
336.87582730505636	2.2416991983283704e-6
344.7226733500459	2.2132588286386398e-6
352.75229591938927	2.185278937962622e-6
360.96895242525807	2.157747046217905e-6
369.37699944769133	2.1306508444288682e-6
377.98089504451434	2.103978191559967e-6
386.78520111505856	2.0777171102313794e-6
395.79458581894175	2.051855781323183e-6
405.01382605118647	2.0263825374813826e-6
414.44780997499566	2.0012858555453374e-6
424.10153961351847	1.976554347921249e-6
433.9801335019928	1.952176752929076e-6
444.0888294016551	1.9281419241508657e-6
454.4329870768773	1.9044388188074027e-6
465.0180911369788	1.8810564851883527e-6
475.84975394424373	1.8579840491602731e-6
486.9337185896655	1.835210699778279e-6
498.27586193801324	1.8127256740319293e-6
509.8821977438212	1.7905182407645194e-6
521.7588798399623	1.7685776838173907e-6
533.9122054004891	1.7468932844665982e-6
546.3486182794835	1.7254543032372639e-6
559.0747124276679	1.7042499612005346e-6
572.0972353886114	1.6832694208785005e-6
585.4230918763587	1.6625017669006362e-6
599.0593474364102	1.6419359865820681e-6
613.0132321919599	1.621560950602616e-6
627.2921446774077	1.6013653939968781e-6
641.903655761156	1.5813378976784005e-6
656.8555126597881	1.5614668707432349e-6
672.155643045743	1.5417405338181108e-6
687.8121592506732	1.5221469037386455e-6
703.8333625667076	1.502673779863561e-6
720.2277476479115	1.4833087323510513e-6
737.004007014259	1.4640390927431747e-6
754.1710356605281	1.4448519472225062e-6
771.7379357725367	1.4257341329219214e-6
789.714021553252	1.4066722376819947e-6
808.1088241612947	1.3876526036606287e-6
826.9320967644935	1.3686613352050484e-6
846.1938197111363	1.3496843113967103e-6
865.9042058216892	1.3307072036745156e-6
886.073705803766	1.3117154989309123e-6
906.7130137932328	1.2926945284590419e-6
927.8330730243773	1.273629503107452e-6
949.4450816321631	1.2545055549726478e-6
971.5604985896206	1.2353077859293616e-6
994.1910497835537	1.2160213232644209e-6
1017.3487342317575	1.1966313826426456e-6
1041.0458304450522	1.1771233385923997e-6
1065.2949029375206	1.1574828026534273e-6

==> anc/Fig5/mbh-fpbh-0.000000.dl0.200000.dat <==
# mbh(sunmass)                       fbh
0.6743508987081256	0.00011337762089238583
0.6900585489862536	0.00010902137973563952
0.7061320774410588	0.00010486490323434413
0.7225800064700862	0.00010090298063931653
0.7394110569830212	0.00009713010932125376
0.756634153025631	0.00009354053389004731
0.774258426511412	0.00009012828633310722
0.7922932220634511	0.00008688722660846243
0.8107481019690689	0.00008381108312650961
0.8296328512498705	0.00008089349256833024
0.8489574828498938	0.00007812803851795796
0.8687322429446048	0.00007550828843080192
0.8889676163735557	0.00007302782852138963
0.9096743321995854	0.00007068029619824092
0.9308633693975105	0.00006845940978964093
0.9525459626753235	0.00006635899533700344
0.9747336084309833	0.00006437301032589258
0.9974380708479578	0.00006249556429630875
1.0206713881327496	0.000060720936286097516
1.0444458788977122	0.00005904358951002033
1.0687741486925422	0.000057458182431750856
1.093669096687907	0.00005595957780022579
1.119143922514758	0.00005454284862440965
1.145212133262947	0.00005320328182261185
1.1718875506428668	0.00005193637967455499
1.199184318313903	0.00005073785929363701
1.22711690938359	0.000049603650346379945
1.2557001340814449	0.00004852989124851927
1.284949147611546	0.00004751292406400662
1.3148794581880234	0.00004654928832642336
1.3455069352577191	0.00004563571399286585
1.3768478179143784	0.00004476911372858818
1.4089187235088312	0.00004394657470684568
1.4417366564597325	0.00004316535009287404
1.4753190172695292	0.0000424228503642547
1.5096836117504382	0.00004171663460258081
1.5448486604653222	0.00004104440187384988
1.5808328083884742	0.00004040398279779643
1.6176551347914299	0.00003979333138976856
1.655335163359049	0.00003921051724297706
1.693892872541232	0.00003865371810414371
1.7333487061457595	0.00003812121288183954
1.7737235841778676	0.00003761137511418926
1.8150389139323142	0.00003712266691117591
1.8573166013438078	0.00003665363337654713
1.9005790626018257	0.00003620289750533368
1.944849236035973	0.000035769155545251574
1.9901505942781896	0.00003535117280375789
2.0365071567082493	0.00003494777987722502
2.0839435021891553	0.00003455786927451722
2.132484782099175	0.00003418039240411088
2.182156733667437	0.0000338143568916965
2.2329856936201478	0.0000334588241938377
2.2849986121446766	0.00003311290747265712
2.338223067178897	0.000032775769696591555
2.392687279033376	0.000032446621932951707
2.448420125354159	0.000032124721799279085
2.5054511564340767	0.0000318093720422612
2.5638106108807017	0.00003149991921518515
2.6235294316492617	0.00003119575242750893
2.6846392824489986	0.00003089630214302401
2.747172564531693	0.00003060103900618403
2.811162433871229	0.000030309472679388903
2.8766428187433375	0.000030021150677255015
2.943648437714813	0.000029735657187095486
3.0122148180517576	0.00002945261186791713
3.0823783145566113	0.000029171668623158954
3.1541761288439423	0.000028892514345111922
3.227646329065243	0.00002861486763142937
3.3028278700931644	0.00002833847747632957
3.379760614175904	0.000028063121940968796
3.4584853520727004	0.000027788606808998918
3.53904382468163	0.00002751476423448913
3.62147874517119	0.000027241451390173
3.705833821627378	0.000026968549124374163
3.792153780228302	0.00002669596063497037
3.8804843889585925	0.00002642361016839837
3.970872481876192	0.000026151441751010152
4.063365983944393	0.000025879417959112965
4.158013936442289	0.00002560751873281655
4.254866522967108	0.000025335740237437597
4.35397509604222	0.000025064093774741975
4.4553922043449266	0.000024792604744801584
4.559171620568465	0.000024521311657762302
4.665368369932999	0.000024250265193399866
4.774038759360723	0.000023979527305010862
4.885240407330533	0.000023709170362964725
4.999032274428112	0.000023439276332139588
5.115474694607606	0.00002316993597649529
5.234629407181495	0.000022901248083216452
5.356559589555582	0.000022633318698211652
5.481329890726499	0.00002236626036431184
5.609006465559459	0.000022100191353305666
5.739657009864436	0.000021835234883010946
5.873350796289384	0.000021571518310940436
6.010158711049514	0.00002130917229678969
6.150153291512097	0.000021048329926968902
6.293408764656742	0.00002078912579571988
6.440001086431522	0.000020531695039008586
6.59000798202582	0.000020276172319363084
6.743508987081256	0.000020022690762145297
6.900585489862536	0.000019771380846403307
7.0613207744105875	0.000019522369256450006
7.225800064700863	0.000019275777703629666
7.394110569830213	0.0000190317217313181
7.56634153025631	0.000018790309519963257
7.74258426511412	0.000018551640712771876
7.922932220634512	0.000018315805286293076
8.10748101969069	0.000018082882493403366
8.296328512498706	0.00001785293990878005
8.48957482849894	0.00001762603260856226
8.68732242944605	0.000017402202516236715
8.889676163735558	0.000017181477945566893
9.096743321995856	0.000016963873368374352
9.308633693975107	0.00001674938943002153
9.525459626753237	0.00001653801322848661
9.747336084309834	0.00001632971886405757
9.97438070847958	0.000016124468256169513
10.206713881327497	0.000015922212212229273
10.444458788977125	0.00001572289172107306
10.687741486925423	0.000015526439431823808
10.936690966879073	0.000015332781268317657
11.19143922514758	0.000015141838120958978
11.452121332629472	0.000014953527552778879
11.71887550642867	0.000014767765455357811
11.991843183139032	0.000014584467593554017
12.271169093835905	0.000014403550985656786
12.557001340814454	0.000014224935077170645
12.849491476115464	0.000014048542680964424
13.148794581880237	0.00001387430067261584
13.455069352577196	0.000013702140445832495
13.768478179143788	0.000013531998147195812
14.089187235088316	0.000013363814720742467
14.417366564597328	0.000013197535800103455
14.753190172695296	0.000013033111488700843
15.096836117504386	0.000012870496067136022
15.448486604653226	0.000012709647662222126
15.808328083884748	0.000012550527905311331
16.176551347914305	0.000012393101599939738
16.553351633590495	0.000012237336411512059
16.938928725412328	0.0000120832025855955
17.333487061457603	0.000011930672696803239
17.737235841778688	0.000011779721427258046
18.150389139323153	0.000011630325371999453
18.573166013438083	0.000011482462868065729
19.00579062601826	0.000011336113843964686
19.448492360359733	0.000011191259686538076
19.9015059427819	0.000011047883122616367
20.3650715670825	0.00001090596811324056
20.83943502189156	0.0000107654997585537
21.324847820991756	0.000010626464211731532
21.821567336674374	0.000010488848600545
22.329856936201487	0.00001035269681816624
22.849986121446772	0.000010217891080527425
23.382230671788975	0.000010084472276363886
23.926872790333768	9.952430803423251e-6
24.4842012535416	9.821757724120417e-6
25.05451156434077	9.69244471405135e-6
25.63810610880703	9.564484013278792e-6
26.235294316492627	9.43786838022111e-6
26.846392824490003	9.312591048029228e-6
27.47172564531694	9.188645683364132e-6
28.111624338712303	9.066026347493963e-6
28.76642818743339	8.94472745962139e-6
29.436484377148144	8.824743762334512e-6
30.1221481805176	8.706070289053818e-6
30.823783145566125	8.58870233332929e-6
31.54176128843944	8.472635419829646e-6
32.27646329065243	8.357865276863094e-6
33.028278700931644	8.24438780177641e-6
33.79760614175904	8.132199069309035e-6
34.584853520727	8.021295259092322e-6
35.39043824681631	7.911672664697438e-6
36.214787451711906	7.803327663974656e-6
37.05833821627379	7.696256697971057e-6
37.92153780228303	7.590456250530244e-6
38.80484388958593	7.485922828463485e-6
39.70872481876193	7.382652942180795e-6
40.63365983944394	7.280643086678292e-6
41.5801393644229	7.179889722797553e-6
42.54866522967109	7.0803892587045855e-6
43.539750960422204	6.982138031576434e-6
44.553922043449276	6.8851322895268105e-6
45.59171620568466	6.789368173840052e-6
46.65368369933001	6.694841701607865e-6
47.74038759360725	6.6015487488721005e-6
48.85240407330536	6.509485034367714e-6
49.99032274428114	6.4186461039381355e-6
51.15474694607609	6.329027315665766e-6
52.346294071814974	6.240623825730355e-6
53.565595895555845	6.153430574983515e-6
54.81329890726502	6.067442276211478e-6
56.09006465559459	5.982653402051477e-6
57.396570098644354	5.89905817352884e-6
58.733507962893846	5.816650549190627e-6
60.10158711049514	5.73542421482504e-6
61.501532915120976	5.655372573772802e-6
62.93408764656744	5.576488737854932e-6
64.40001086431523	5.498765518958619e-6
65.90007982025821	5.422195421336463e-6
67.43508987081258	5.346770634681005e-6
69.00585489862537	5.27248302803542e-6
70.61320774410589	5.19932414459228e-6
72.25800064700864	5.127285197419066e-6
73.94110569830214	5.0563570661360634e-6
75.66341530256312	4.98653029456403e-6
77.42584265114122	4.9177950893587625e-6
79.22932220634515	4.8501413196575746e-6
81.07481019690692	4.783558517776393e-6
82.96328512498708	4.718035881010638e-6
84.89574828498941	4.653562274604489e-6
86.87322429446051	4.590126235956801e-6
88.89676163735561	4.527715980126878e-6
90.96743321995858	4.466319406689917e-6
93.08633693975109	4.405924107972156e-6
95.25459626753239	4.346517378672989e-6
97.47336084309838	4.288086226858046e-6
99.74380708479583	4.230617386285421e-6
102.06713881327497	4.1740973300077154e-6
104.44458788977128	4.118512285175361e-6
106.87741486925422	4.063848248950833e-6
109.36690966879078	4.0100910054287675e-6
111.9143922514758	3.957226143443864e-6
114.52121332629467	3.905239075137229e-6
117.18875506428671	3.854115055144455e-6
119.91843183139027	3.8038392002659715e-6
122.71169093835904	3.7543965094832072e-6
125.57001340814446	3.705771884192263e-6
128.49491476115463	3.657950148538602e-6
131.4879458188023	3.610916069749014e-6
134.55069352577195	3.564654378368036e-6
137.6847817914378	3.519149788312331e-6
140.89187235088315	3.4743870166567746e-6
144.17366564597322	3.430350803060357e-6
147.5319017269528	3.387025928729551e-6
150.96836117504364	3.3443972348042006e-6
154.48486604653212	3.3024496400388424e-6
158.08328083884723	3.2611681576432455e-6
161.76551347914287	3.220537911142208e-6
165.5335163359047	3.1805441491124723e-6
169.3892872541231	3.1411722586735602e-6
173.33487061457575	3.1024077776054205e-6
177.37235841778667	3.0642364050030697e-6
181.50389139323124	3.026644010392588e-6
185.73166013438072	2.989616641263779e-6
190.05790626018242	2.953140529003023e-6
194.48492360359722	2.9172020932366907e-6
199.01505942781878	2.8817879446178216e-6
203.6507156708249	2.8468848861035843e-6
208.39435021891538	2.8124799127771575e-6
213.24847820991747	2.7785602102641246e-6
218.21567336674352	2.7451131517823685e-6
223.29856936201477	2.712126293847554e-6
228.4998612144675	2.679587370637955e-6
233.8223067178896	2.6474842870055556e-6
239.2687279033374	2.615805110108882e-6
244.84201253541585	2.584538059638276e-6
250.54511564340748	2.5536714966078615e-6
256.38106108807017	2.523193910699284e-6
262.352943164926	2.493093906159502e-6
268.4639282448999	2.4633601862764e-6
274.7172564531691	2.4339815364798944e-6
281.1162433871229	2.4049468061402015e-6
287.6642818743336	2.3762448891581117e-6
294.36484377148133	2.3478647034625706e-6
301.22148180517564	2.319795169525815e-6
308.2378314556611	2.2920251882047056e-6
315.4176128843941	2.2645436175874434e-6
322.7646329065243	2.237339249820355e-6
330.2827870093163	2.210400787294995e-6
337.9760614175904	2.183716818871529e-6
345.84853520726983	2.1572757961850127e-6
353.90438246816313	2.13106601027886e-6
362.1478745171189	2.1050755688023328e-6
370.58338216273785	2.079292374025029e-6
379.2153780228301	2.053704101937025e-6
388.04843889585936	2.028298182717744e-6
397.0872481876191	2.0030617828690092e-6
406.3365983944394	1.977981789317331e-6
415.80139364422877	1.953044795797515e-6
425.4866522967109	1.9282370918337443e-6
435.39750960422185	1.9035446546367207e-6
445.53922043449234	1.8789531442357231e-6
455.91716205684594	1.8544479021644655e-6
466.53683699329963	1.8300139540187119e-6
477.40387593607176	1.8056360162032167e-6
488.5240407330531	1.7812985071848427e-6
499.90322744281065	1.756985563568315e-6
511.5474694607604	1.7326810613099742e-6
523.462940718149	1.7083686423834404e-6
535.6559589555579	1.6840317472079338e-6
548.1329890726494	1.6596536531457855e-6
560.9006465559456	1.6352175193689277e-6
573.9657009864429	1.610706438385504e-6

==> anc/Fig5/mbh-fpbh-0.000000.dl0.300000.dat <==
# mbh(sunmass)                       fbh
0.3907687391476724	0.00025898222845447777
0.3998709123721992	0.0002499021598502917
0.40918510244738293	0.00024091314162798377
0.4187162478800894	0.00023203266463414724
0.42846940220978663	0.00022327755856384003
0.4384497366879985	0.00021466389665599476
0.4486625430201708	0.00020620690630925785
0.4591132361714031	0.00019792088655909036
0.4698073572375357	0.00018981913331090524
0.4807505763831111	0.00018191385069599804
0.49194869584777096	0.0001742162065747353
0.5034076530226802	0.00016673606103897066
0.51513352359861	0.0001594821548005569
0.5271325247873501	0.0001524619715287259
0.5394110186181563	0.00014568174619297348
0.5519755153109828	0.00013914646224948805
0.5648326767282867	0.0001328598600313646
0.5779893199072365	0.00012682445609987845
0.591452420674194	0.0001210415730449028
0.6052291173433914	0.00011551137967461113
0.6193267145017586	0.00011023293933103411
0.6337526868819129	0.00010520426780695497
0.6485146833253604	0.00010042239781190773
0.6636205308380138	0.00009588344991157686
0.6790782387401736	0.00009158270861980166
0.6948960029131765	0.00008751470246702997
0.7110822101449601	0.00008367328686328781
0.7276454425768483	0.00008005172858495461
0.7445944822539168	0.00007664279074517492
0.7619383157813493	0.00007343881715837201
0.7796861390892551	0.00007043181507839045
0.7978473623084721	0.00006761353537463043
0.8164316147599434	0.00006497554930828475
0.8354487500603104	0.00006250932117857372
0.8549088513464309	0.000060206276223758824
0.8748222366215918	0.00005805786328077912
0.8951994642262505	0.000056055611827688025
0.9160513384362078	0.00005419118315192546
0.9373889151911768	0.00005245641550225001
0.9592235079567895	0.000050843363190561475
0.9815666937231449	0.000049344329709849646
1.0044303191430834	0.000047951895024423745
1.0278265068134387	0.00004665893726711169
1.0517676617025986	0.000045458649144348806
1.076266477727784	0.0000443445494035346
1.1013359444855317	0.0000433104897576847
1.1269893541389502	0.000042350657690675114
1.1532403084654008	0.000041459575583085504
1.18010272606834	0.0000406320966049584
1.2075908497571468	0.00003986339781903112
1.2357192540988493	0.000039148970927569
1.2645028531457532	0.00003848461107916237
1.2939569083430686	0.00003786640412995371
1.3240970366207323	0.000037290712727794376
1.3549392186737084	0.000036754161558747216
1.386499807435166	0.000036253622064020866
1.4187955367470204	0.0000357861969026866
1.4518435302324373	0.00003534920440218851
1.4856613103750043	0.000034940163205472765
1.5202668078093842	0.000034556777291214675
1.5556783708283748	0.000034196921512686704
1.5919147751114162	0.000033858627771749074
1.628995233679705	0.00003354007191758741
1.6669394070831915	0.00003323956143539233
1.7057674138248653	0.00003295552396829785
1.74549984102785	0.00003268649669660784
1.7861577553509693	0.000032431116581620715
1.8277627141585686	0.00003218811146712321
1.8703367769505144	0.00003195629201973611
1.9139025170584332	0.00003173454447958205
1.958483033614391	0.00003152182418501014
2.004101963798359	0.000031317149829141287
2.050783495370958	0.000031119598401573794
2.098552379498132	0.00003092830076551428
2.1474339438745402	0.000030742437818686055
2.197454106152639	0.00003056123718545514
2.248639387684564	0.00003038397038755922
2.3010169275841004	0.000030209950441496612
2.3546144971162017	0.000030038529831915754
2.409460514421681	0.000029869098812123307
2.4655840595848875	0.000029701083984997405
2.523014890052348	0.000029533947120049526
2.5817834564105655	0.000029367184165039777
2.6419209185313157	0.000029200324413352513
2.703459162093029	0.00002903292979123967
2.766430815486996	0.000028864594232024494
2.8308692671173747	0.00002869494310742193
2.8968086831041635	0.000028523632689285007
2.9642840253985305	0.000028350349618326834
3.033331070320101	0.000028174810359694443
3.1039864275260385	0.00002799676062865937
3.176287559421968	0.00002781597477310831
3.2502728010250395	0.00002763225510291819
3.325981380289661	0.000027445431159626254
3.40345343890668	0.000027255358922995
3.48273005358704	0.000027061919954061026
3.5638532578411932	0.00002686502047698128
3.6468660642658284	0.000026664590404395445
3.7318124873497167	0.000026460582313059365
3.8187375668107757	0.000026252970378135933
3.907687391476725	0.0000260417492757329
3.9987091237219916	0.00002582693306404201
4.091851024473829	0.000025608554053767613
4.187162478800894	0.00002538666167845363
4.284694022097867	0.000025161321374865147
4.384497366879986	0.00002493261348280635
4.486625430201708	0.000024700632172725362
4.591132361714032	0.000024465484408245738
4.698073572375358	0.00002422728894944635
4.807505763831111	0.000023986175401358938
4.919486958477711	0.00002374228331081761
5.034076530226803	0.000023495761313519653
5.151335235986101	0.00002324676633196224
5.271325247873502	0.00002299546282381819
5.394110186181565	0.00002274202207930786
5.519755153109829	0.000022486621565214427
5.648326767282869	0.000022229444312371858
5.779893199072366	0.00002197067834272862
5.914524206741942	0.000021710516131445838
6.052291173433913	0.00002144915409892699
6.193267145017585	0.000021186792127192456
6.337526868819128	0.000020923633094612507
6.485146833253604	0.000020659882422707543
6.636205308380138	0.000020395747628528178
6.790782387401736	0.00002013143787605652
6.948960029131766	0.000019867163520131153
7.110822101449601	0.000019603135636593627
7.276454425768483	0.00001933956553267333
7.445944822539167	0.000019076664232052853
7.619383157813494	0.00001881464192956971
7.796861390892551	0.00001855370741109736
7.978473623084722	0.00001829406743480436
8.164316147599434	0.00001803592607072774
8.354487500603105	0.000017779483996435947
8.54908851346431	0.00001752493774753786
8.748222366215918	0.000017272478922951607
8.951994642262507	0.000017022293346221758
9.16051338436208	0.000016774560185791504
9.37388915191177	0.000016529451039015748
9.592235079567896	0.000016287128986843615
9.81566693723145	0.000016047747628491397
10.044303191430837	0.000015811450108035918
10.27826506813439	0.000015578368147629192
10.517676617025984	0.00001534862110488387
10.762664777277838	0.000015122315074790606
11.013359444855315	0.000014899542059157416
11.269893541389502	0.000014680379228824174
11.532403084654007	0.000014464888305595847
11.8010272606834	0.000014253115091718725
12.075908497571467	0.000014045089174545854
12.357192540988493	0.000013840823832550889
12.64502853145753	0.000013640316165825959
12.939569083430687	0.00001344354746946553
13.240970366207323	0.000013250483861707833
13.549392186737084	0.000013061077170422566
13.86499807435166	0.000012875266071699584
14.187955367470206	0.000012692977463296565
14.518435302324374	0.000012514128044123745
14.856613103750044	0.000012338626059537682
15.202668078093845	0.000012166373161878696
15.556783708283753	0.000011997266327382825
15.919147751114167	0.000011831199765269853
16.289952336797054	0.000011668066753253804
16.66939407083192	0.000011507761336476867
17.057674138248657	0.000011350179834085789
17.454998410278506	0.000011195222109035833
17.861577553509697	0.000011042792571412524
18.277627141585683	0.000010892800902339904
18.70336776950514	0.000010745544488955894
19.13902517058433	0.000010600215359492233
19.58483033614391	0.000010457091226067231
20.041019637983588	0.000010316105138282104
20.507834953709583	0.000010177195692029956
20.98552379498132	0.000010040306377154995
21.474339438745403	9.905385173222716e-6
21.974541061526395	9.772384081065789e-6
22.486393876845643	9.641258673244293e-6
23.010169275841005	9.511967680392565e-6
23.54614497116202	9.384472622329516e-6
24.09460514421681	9.25873748641556e-6
24.655840595848872	9.13472845121826e-6
25.230148900523485	9.012413650985082e-6
25.817834564105656	8.891762975348147e-6
26.419209185313157	8.77274789863612e-6
27.034591620930286	8.655341333700851e-6
27.664308154869957	8.539517505941077e-6
28.30869267117375	8.42525184400126e-6
28.96808683104164	8.312520884328318e-6
29.64284025398531	8.201302187340472e-6
30.333310703201015	8.091574263404413e-6
31.039864275260395	7.98331650714714e-6
31.76287559421969	7.876509138873331e-6
32.50272801025041	7.77113315203914e-6
33.259813802896616	7.667170265869986e-6
34.03453438906681	7.564602882317128e-6
34.82730053587041	7.463414046639024e-6
35.63853257841194	7.3635874109754075e-6
36.46866064265828	7.265107200359727e-6
37.318124873497155	7.167958180688726e-6
38.18737566810775	7.07212562823517e-6
39.07687391476724	6.97759530034752e-6
39.987091237219914	6.884353407027535e-6
40.91851024473829	6.7923865831125585e-6
41.87162478800896	6.70168186081714e-6
42.84694022097869	6.612226642412463e-6
43.84497366879988	6.524008672846633e-6
44.866254302017104	6.43701601213717e-6
45.91132361714034	6.3512370074006275e-6
46.9807357237536	6.266660264421264e-6
48.075057638311094	6.183274618699619e-6
49.19486958477708	6.1010691059595096e-6
50.340765302268004	6.0200329321277304e-6
51.51335235986099	5.940155442834458e-6
52.713252478735	5.861426092515107e-6
53.94110186181562	5.783834413227381e-6
55.19755153109826	5.707369983330341e-6
56.48326767282866	5.6320223962044136e-6
57.79893199072363	5.5577812292196085e-6
59.14524206741939	5.4846360131813574e-6
60.522911734339125	5.412576202496546e-6
61.93267145017585	5.341591146305689e-6
63.375268688191284	5.2716700608212655e-6
64.85146833253604	5.2028020030540925e-6
66.36205308380137	5.1349758463991e-6
67.90782387401735	5.068180257619431e-6
69.48960029131766	5.002403676250307e-6
71.10822101449601	4.937634295943751e-6
72.76454425768483	4.873860048142069e-6
74.45944822539167	4.8110685881683855e-6
76.19383157813493	4.749247283855152e-6
77.96861390892552	4.68838320682225e-6
79.78473623084722	4.6284631265030165e-6
81.64316147599435	4.569473506996555e-6
83.54487500603105	4.511400506795931e-6
85.4908851346431	4.4542299814037915e-6
87.48222366215919	4.3979474888003125e-6
89.51994642262507	4.342538297675551e-6
91.60513384362079	4.2879873982826935e-6
93.7388915191177	4.234279515714581e-6
95.92235079567897	4.18139912535676e-6
98.15666937231451	4.129330470229926e-6
100.44303191430836	4.078057579904284e-6
102.78265068134384	4.027564290649002e-6
105.17676617025988	3.977834266469998e-6
107.62664777277838	3.928851020687211e-6
110.13359444855321	3.880597937704919e-6
112.69893541389501	3.833058294633724e-6
115.32403084654014	3.7862152824278215e-6
118.010272606834	3.7400520262064603e-6
120.75908497571473	3.6945516044337867e-6
123.57192540988493	3.6496970666388984e-6
126.45028531457537	3.6054714493696237e-6
129.39569083430686	3.5618577900917406e-6
132.4097036620733	3.5188391387709283e-6
135.49392186737083	3.4763985669082166e-6
138.6499807435167	3.434519173839798e-6
141.87955367470207	3.3931840901572018e-6
145.18435302324366	3.352376478151116e-6
148.5661310375003	3.3120795292299192e-6
152.02668078093836	3.272276458309467e-6
155.56783708283737	3.2329504952133463e-6
159.19147751114158	3.1940848731616665e-6
162.89952336797037	3.155662814462123e-6
166.69394070831913	3.1176675135499624e-6
170.5767413824864	3.08008211755507e-6
174.54998410278495	3.0428897046058437e-6
178.6157755350968	3.006073260111996e-6
182.77627141585683	2.969615651303282e-6
187.0336776950513	2.9334996003388756e-6
191.39025170584327	2.897707656342939e-6
195.84830336143898	2.8622221667656602e-6
200.4101963798359	2.8270252485135793e-6
205.07834953709573	2.7920987593380307e-6
209.8552379498132	2.757424270011837e-6
214.74339438745392	2.7229830378614852e-6
219.74541061526392	2.688755982251547e-6
224.8639387684563	2.654723662639155e-6
230.10169275841005	2.6208662598283625e-6
235.46144971162005	2.5871635610568883e-6
240.9460514421681	2.5535949495426133e-6
246.5584059584886	2.5201393991054612e-6
252.30148900523486	2.4867754744641993e-6
258.17834564105647	2.4534813377888992e-6
264.19209185313156	2.420234762069886e-6
270.34591620930274	2.3870131518441887e-6
276.64308154869957	2.3537935718006396e-6
283.0869267117373	2.320552783764786e-6
289.6808683104164	2.287267292544162e-6
296.4284025398529	2.2539134010919843e-6
303.33310703201016	2.2204672754225552e-6
310.3986427526038	2.1869050196840865e-6
317.6287559421969	2.1532027617631692e-6
325.0272801025039	2.1193367497595094e-6

==> anc/Fig5/mbh-fpbh-0.000000.dl0.400000.dat <==
# mbh(sunmass)                       fbh
0.26271864665151046	0.0004309105023653421
0.26883815005997425	0.0004229153294807209
0.27510019501409344	0.0004146400618353709
0.2815081017329907	0.0004060988756093227
0.288065267773627	0.0003973073838225587
0.29477516983223145	0.00038828257688671965
0.30164136558769156	0.0003790427510778684
0.3086674955878818	0.00036960742418920507
0.31585728517993006	0.0003599972390222043
0.3232145464854461	0.00035023385512279775
0.3307431804217591	0.0003403398294211497
0.33844717877023517	0.0003303384864515311
0.3463306262927733	0.0003202537791365954
0.35439770289759964	0.0003101101412049301
0.3626526858555104	0.0002999323324945274
0.37109995206773755	0.0002897452785696469
0.37974398038663965	0.00027957390624333935
0.3885893539904484	0.0002694429765561341
0.39764076281333116	0.000259376918269641
0.4069030060320553	0.0002493996604487767
0.4163809946105756	0.0002395344711253775
0.4260797539038925	0.0002298037998287795
0.4360044263225614	0.0002202291278067498
0.4461602740592675	0.00021083082753374713
0.4565526818789092	0.00020162803326924215
0.4671871599736722	0.00019263852429455788
0.4780693468846064	0.00018387862228183801
0.48920501249125475	0.00017536310403676027
0.5006000610709198	0.00016710513061660701
0.5122605344291897	0.00015911619356499856
0.5241926151033838	0.00015140607873028334
0.5364026296406152	0.00014398284785226403
0.5488970519522103	0.00013685283781787367
0.5616825067462619	0.0001300206772068119
0.5747657730401372	0.00012348931947899736
0.5881537877548028	0.00011726009190261127
0.6018536493928717	0.0001113327590896727
0.6158726218023235	0.00010570559980024661
0.6302181380278928	0.0001003754955007242
0.6448978042521678	0.00009533802901977222
0.6599194038284889	0.00009058759154036182
0.6752909014077857	0.00008611749609977284
0.6910204471615408	0.00008192009574249788
0.7071163811031178	0.00007798690448327541
0.7235872375097475	0.00007430871928742795
0.7404417494475143	0.00007087574136042337
0.7576888534017433	0.0000676776951541152
0.7753376940152436	0.00006470394363862328
0.7933976289369183	0.00006194359855096377
0.8118782337833146	0.000059385624508811345
0.8307893072157416	0.00005701893606475375
0.850140876135651	0.00005483248696788339
0.8699432010010323	0.00005281535109067037
0.8902067812666439	0.000050956794665244264
0.9109423609509628	0.00004924633965036697
0.9321609343328056	0.00004767381821494012
0.9538737517806402	0.000046229418472961904
0.9760923257176807	0.000044903721736356294
0.9988284367259259	0.00004368773166481993
1.0220941397923806	0.00004257289578536891
1.0459017707007685	0.00004155111992889293
1.0702639525721285	0.00004061477618744479
1.0951936025577604	0.00003975670503512143
1.1207039386880697	0.000038970212278152136
1.1468084868809416	0.000038249061507074545
1.1735210881133629	0.00003758746271651703
1.2008559057600896	0.00003698005773717499
1.2288274331032574	0.00003642190309150937
1.2574505010169106	0.00003590845084154014
1.286740285830528	0.00003543552794649244
1.3167123173757138	0.000034999314593124935
1.3473824872203202	0.000034596321905623744
1.3787670570943662	0.000034223369387996354
1.4108826675122232	0.00003387756240222394
1.4437463465956353	0.00003355626994123841
1.4773755191022544	0.000033257102917173377
1.5117880156644783	0.000032977893151483734
1.5470020822434878	0.00003271667322314873
1.5830363898034958	0.000032471657303007346
1.6199100442113417	0.000032241223075471545
1.6576425963666725	0.00003202389482313317
1.6962540525680907	0.00003181832772532757
1.7357648851207572	0.000031623293398977035
1.776196043191079	0.000031437666689441335
1.8175689639142347	0.00003126041370090163
1.8599055837604273	0.00003109058104004044
1.9032283501658904	0.00003092728623337528
1.947560233434817	0.0000307697092674378
1.9929247389185178	0.00003061708519198081
2.039345919478271	0.000030468697719478588
2.0868483882384656	0.000030323873749281455
2.1354573316368084	0.00003018197874175361
2.1851985227785047	0.000030042412866344728
2.2360983351014996	0.000029904607847554612
2.2881837563600262	0.000029768024433862194
2.341482402933867	0.000029632150416646952
2.3960225344709274	0.0000294964991287199
2.4518330688708714	0.000029360608355132326
2.5089435976177783	0.000029224039592321246
2.5673844014699365	0.000029086377595287607
2.6271864665151043	0.000028947230156326786
2.6883815005997422	0.000028806228062804646
2.7510019501409344	0.00002866302518558289
2.815081017329907	0.000028517298653945888
2.88065267773627	0.000028368749077269092
2.947751698322315	0.000028217100778194276
3.0164136558769163	0.00002806210200671533
3.0866749558788182	0.000027903525109287142
3.158572851799301	0.00002774116663178148
3.232145464854462	0.000027574847339746796
3.3074318042175914	0.000027404412143893758
3.3844717877023527	0.00002722972992294507
3.463306262927734	0.000027050693239883748
3.543977028975997	0.0000268672179511616
3.626526858555105	0.000026679242711551124
3.7109995206773765	0.000026486728380021933
3.7974398038663972	0.000026289657334285374
3.885893539904486	0.0000260880327034749
3.9764076281333134	0.000025881877529818496
4.0690300603205545	0.00002567123387112036
4.163809946105758	0.000025456161856421242
4.260797539038925	0.0000252367387073731
4.360044263225614	0.00002501305773767233
4.461602740592675	0.000024785227342379135
4.565526818789092	0.000024553369988139827
4.671871599736722	0.00002431762121425971
4.7806934688460645	0.00002407812865328677
4.892050124912547	0.000023835051078310572
5.006000610709198	0.000023588557482620128
5.122605344291897	0.000023338826195767734
5.241926151033839	0.000023086044038531254
5.364026296406153	0.00002283040551782144
5.488970519522104	0.000022572112061300523
5.61682506746262	0.000022311371290395886
5.7476577304013725	0.000022048396329517602
5.881537877548029	0.00002178340514861418
6.0185364939287185	0.000021516619935701744
6.158726218023237	0.000021248266495653877
6.30218138027893	0.000020978573671318367
6.44897804252168	0.00002070777278291739
6.599194038284891	0.000020436097081679483
6.75290901407786	0.000020163781213741446
6.91020447161541	0.000019891060690537627
7.071163811031181	0.00001961817136215112
7.235872375097478	0.000019345348890413388
7.404417494475142	0.000019072828218878174
7.576888534017432	0.00001880084303713237
7.753376940152435	0.00001852962523721881
7.933976289369183	0.00001825940436022073
8.118782337833146	0.000017990407031303585
8.307893072157416	0.000017722856381743122
8.50140876135651	0.000017456971456718644
8.699432010010323	0.00001719296660794382
8.90206781266644	0.000016931050870566922
9.109423609509628	0.000016671427324209692
9.321609343328056	0.000016414292438533698
9.538737517806402	0.00001615983540432737
9.760923257176806	0.00001590823745179686
9.98828436725926	0.000015659671158526627
10.220941397923804	0.000015414299750460342
10.459017707007684	0.000015172276400248527
10.702639525721285	0.00001493374352842294
10.951936025577606	0.000014698832114086837
11.207039386880698	0.00001446766102314757
11.468084868809418	0.000014240336363542368
11.735210881133629	0.000014016950878394875
12.008559057600896	0.000013797583389544428
12.288274331032575	0.000013582298305359164
12.574505010169107	0.000013371145208098429
12.86740285830528	0.000013164158537228526
13.167123173757139	0.000012961357385893987
13.473824872203203	0.000012762745428053848
13.787670570943664	0.000012568310993446311
14.108826675122236	0.000012378027306372867
14.437463465956357	0.000012191852902132264
14.773755191022548	0.000012009732231642886
15.11788015664479	0.000011831596460279944
15.470020822434883	0.000011657364461200764
15.830363898034964	0.000011486943996524545
16.199100442113423	0.00001132023307188574
16.57642596366673	0.000011157121441452113
16.96254052568091	0.00001099749223199395
17.35764885120758	0.000010841223646643146
17.761960431910797	0.000010688190702304198
18.175689639142355	0.00001053826695001177
18.599055837604283	0.000010391326125539606
19.032283501658913	0.000010247243678763047
19.475602334348178	0.000010105898134915817
19.92924738918519	9.967172248880935e-6
20.393459194782718	9.830953924565977e-6
20.868483882384666	9.697136884415441e-6
21.354573316368096	9.565621088092776e-6
21.851985227785057	9.436312913027725e-6
22.360983351014987	9.309125121567246e-6
22.88183756360025	9.183976648761479e-6
23.41482402933866	9.060792250573331e-6
23.96022534470926	8.939502054201987e-6
24.518330688708705	8.820041050440194e-6
25.089435976177775	8.70234856318345e-6
25.67384401469936	8.586367724342294e-6
26.27186466515104	8.472044974583424e-6
26.88381500599742	8.35932960259687e-6
27.51001950140934	8.248173328794657e-6
28.150810173299064	8.152623644950644e-6
28.806526777362695	8.045716772516862e-6
29.47751698322314	7.94034843145152e-6
30.164136558769158	7.836486703021558e-6
30.86674955878818	7.73410145866873e-6
31.585728517993005	7.633164210486108e-6
32.32145464854461	7.5336479809951055e-6
33.07431804217591	7.4355271885461035e-6
33.84471787702352	7.3387775453689296e-6
34.63306262927733	7.243375965914266e-6
35.43977028975996	7.1493004833251315e-6
36.26526858555104	7.056530173001525e-6
37.10999520677376	6.965045081240774e-6
37.97439803866396	6.87482615841419e-6
38.858935399044846	6.785855195585308e-6
39.764076281333125	6.698114763873545e-6
40.690300603205536	6.6115881559590106e-6
41.638099461057564	6.526259329228433e-6
42.60797539038926	6.442112850148267e-6
43.600442632256154	6.359133839524488e-6
44.616027405926765	6.277307918373339e-6
45.65526818789093	6.196621154187693e-6
46.718715997367234	6.117060007442254e-6
47.80693468846065	6.038611278238368e-6
48.920501249125486	5.961262053045078e-6
50.060006107091986	5.884999651545597e-6
51.22605344291899	5.8098115736446245e-6
52.4192615103384	5.735685446730563e-6
53.64026296406155	5.6626089733162195e-6
54.889705195221055	5.590569879202779e-6
56.16825067462621	5.519555862327535e-6
57.476577304013745	5.449554542468655e-6
58.815378775480305	5.380553411995058e-6
60.1853649392872	5.312539789976569e-6
61.587262180232386	5.245500767422146e-6
63.02181380278932	5.179423174601705e-6
64.48978042521682	5.114293530395288e-6
65.99194038284892	5.050098003802536e-6
67.5290901407786	4.9868223761605095e-6
69.10204471615413	4.924452006309117e-6
70.71163811031182	4.862971798979981e-6
72.3587237509748	4.802366176633883e-6
74.04417494475148	4.74261905490265e-6
75.76888534017438	4.683713821706974e-6
77.53376940152441	4.6256333166592275e-6
79.3397628936919	4.568359830630234e-6
81.18782337833153	4.511875075830588e-6
83.07893072157422	4.456160191323937e-6
85.01408761356517	4.4011957352409756e-6
86.9943201001033	4.346961682432723e-6
89.02067812666446	4.293437423971011e-6
91.09423609509636	4.240601768047689e-6
93.21609343328063	4.188432941826984e-6
95.38737517806409	4.136908593821846e-6
97.60923257176815	4.086005796391107e-6
99.88284367259267	4.035701047987867e-6
102.20941397923805	3.985970274827749e-6
104.59017707007679	3.9367888316891816e-6
107.02639525721285	3.8881315016071675e-6
109.519360255776	3.839972494279377e-6
112.07039386880697	3.7922854430724403e-6
114.68084868809412	3.7450434005992953e-6
117.3521088113363	3.6982188329368817e-6
120.08559057600891	3.6517836126686425e-6
122.88274331032575	3.605709011065467e-6
125.74505010169099	3.5599656898595654e-6
128.6740285830528	3.5145236932144834e-6
131.6712317375713	3.469352440637378e-6
134.738248722032	3.4244207217430472e-6
137.87670570943658	3.379696693884337e-6
141.08826675122236	3.3351478838130443e-6
144.3746346595635	3.290741194619735e-6
147.73755191022548	3.2464429192852022e-6
151.17880156644782	3.202218762230621e-6
154.7002082243488	3.1580338702820238e-6
158.30363898034955	3.1138528744665422e-6
161.99100442113422	3.069639944032105e-6
165.76425963666722	3.02535885402892e-6
169.62540525680913	2.9809730677117204e-6
173.57648851207568	2.9364458349184217e-6
177.61960431910796	2.8917403074575896e-6
181.75689639142345	2.8468196723987024e-6
185.99055837604283	2.8016473040100213e-6
190.32283501658904	2.7561869349343534e-6
194.7560233434818	2.710402847028196e-6
199.29247389185178	2.664260082141435e-6

==> anc/Fig5/mbh-fpbh-const.dat <==
# mbh(sunmass)                       fbh
0.002627186466515108	0.0007862174637233618
0.0026883815005997445	0.0007772209422441065
0.002751001950140938	0.000768325505140659
0.0028150810173299093	0.0007595310645396334
0.002880652677736274	0.0007508369614523265
0.0029477516983223173	0.000742242257917188
0.0030164136558769204	0.0007337458970927693
0.003086674955878821	0.0007253467813730134
0.0031585728517993053	0.0007170438063610967
0.0032321454648544645	0.0007088358739692154
0.0033074318042175957	0.0007007218968484945
0.003384471787702355	0.0006927007996282741
0.003463306262927735	0.000684771519144475
0.003543977028976	0.0006769330043828754
0.003626526858555106	0.0006691842163581522
0.0037109995206773797	0.0006615241279766397
0.003797439803866398	0.000653951723901753
0.003885893539904489	0.0006464660004194554
0.003976407628133314	0.0006390659653050895
0.004069030060320558	0.0006317506376921351
0.004163809946105759	0.0006245190479419532
0.00426079753903893	0.0006173702375152967
0.004360044263225622	0.0006103032588448951
0.00446160274059268	0.0006033171752102935
0.0045655268187891	0.0005964110606137945
0.004671871599736728	0.0005895839996573646
0.004780693468846073	0.0005828350874213169
0.004892050124912554	0.000576163429345028
0.005006000610709206	0.0005695681411073018
0.005122605344291904	0.0005630483485097497
0.005241926151033848	0.0005566031873608438
0.00536402629640616	0.0005502318033614232
0.005488970519522114	0.0005439333519914851
0.005616825067462626	0.0005377069983312253
0.005747657730401377	0.0005315519172852213
0.005881537877548036	0.0005254672928031927
0.006018536493928723	0.0005194523184416811
0.006158726218023245	0.0005135061969222959
0.0063021813802789355	0.0005076281400930541
0.006448978042521689	0.0005018173688239126
0.006599194038284896	0.0004960731129034661
0.006752909014077868	0.0004903946109368259
0.006910204471615416	0.0004847811101949031
0.00707116381103119	0.0004792318667232049
0.007235872375097483	0.0004737461449300848
0.007404417494475147	0.0004683232176668917
0.007576888534017443	0.0004629623661289686
0.007753376940152441	0.00045766287974646086
0.007933976289369194	0.0004524240560820179
0.008118782337833152	0.0004472452007365051
0.008307893072157428	0.00044212562725827155
0.008501408761356516	0.00043706465705319714
0.008699432010010335	0.0004320616192950606
0.008902067812666446	0.0004271158508366079
0.00910942360950964	0.00042222669612157807
0.009321609343328072	0.0004173935070977919
0.009538737517806414	0.00041261564313125877
0.009760923257176824	0.00040789247092271145
0.009988284367259273	0.00040322336441649023
0.010220941397923825	0.00039860770473190135
0.010459017707007705	0.00039404488006682337
0.010702639525721307	0.0003895342856237864
0.010951936025577627	0.00038507532352837875
0.01120703938688072	0.00038066740275000414
0.011468084868809441	0.0003763099390235442
0.011735210881133653	0.000372002354771907
0.012008559057600916	0.0003677440790294621
0.012288274331032594	0.00036353454736636387
0.012574505010169126	0.00035937320181374347
0.012867402858305298	0.00035525949078975516
0.013167123173757159	0.0003511928690264665
0.013473824872203223	0.0003471727975083924
0.013787670570943687	0.0003431987431430252
0.014108826675122258	0.0003392701798180457
0.014437463465956379	0.00033538658618397697
0.01477375519102257	0.00033154744767862303
0.015117880156644812	0.00032775225542828356
0.015470020822434897	0.0003240005063844393
0.01583036389803498	0.000320291703261681
0.016199100442113437	0.0003166253544417
0.016576425963666746	0.00031300097500715766
0.01696254052568093	0.00030941808191833507
0.017357648851207594	0.00030587620213891624
0.017761960431910813	0.00030237486609261836
0.018175689639142373	0.0002989136095858815
0.0185990558376043	0.0002954919737818894
0.019032283501658934	0.00029210950512655883
0.0194756023343482	0.0002887657552713529
0.0199292473891852	0.00028546028100461695
0.02039345919478273	0.0002821926441889034
0.02086848388238468	0.000278962411702232
0.021354573316368107	0.00027576915538012124
0.02185198522778507	0.0002726124519617605
0.02236098335101502	0.0002694918830303151
0.022881837563600283	0.00026640703495464164
0.023414824029338695	0.0002633574988428955
0.0239602253447093	0.00026034287048236994
0.024518330688708744	0.0002573627502873413
0.025089435976177812	0.00025441674324610516
0.0256738440146994	0.00025150445886700385
0.02627186466515108	0.00024862551113474736
0.02688381500599746	0.000245779518443081
0.027510019501409383	0.00024296610356037277
0.028150810173299106	0.00024018489356933016
0.02880652677736274	0.00023743551982781432
0.029477516983223186	0.00023471761788862276
0.030164136558769202	0.0002320308275261145
0.030866749558788226	0.00022937479263308695
0.03158572851799305	0.00022674916109374047
0.03232145464854466	0.00022415358491009073
0.033074318042175956	0.00022158772004692725
0.03384471787702357	0.00021905122638677668
0.034633062629277386	0.0002165437677307049
0.03543977028976002	0.00021406501171838716
0.0362652685855511	0.00021161462979238236
0.03710999520677381	0.0002091922971563559
0.03797439803866402	0.00020679769273249953
0.038858935399044905	0.00020443049911867618
0.03976407628133318	0.00020209040254604328
0.040690300603205595	0.00019977709283733344
0.041638099461057634	0.00019749026336593302
0.0426079753903893	0.00019522961101503463
0.0436004426322562	0.00019299483615241086
0.04461602740592681	0.0001907856425166822
0.04565526818789098	0.000188601737326016
0.04671871599736728	0.00018644283109134856
0.0478069346884607	0.0001843086376519975
0.04892050124912554	0.00018219887412270454
0.05006000610709204	0.00018011326085728947
0.05122605344291904	0.00017805152140928262
0.052419261510338454	0.00017601338249758464
0.0536402629640616	0.00017399857396908995
0.054889705195221114	0.00017200682876311038
0.05616825067462627	0.00017003788287597767
0.0574765773040138	0.00016809147532604698
0.05881537877548036	0.0001661673481174355
0.06018536493928726	0.00016426524621037568
0.06158726218023245	0.00016238491748972036
0.06302181380278939	0.00016052611271019307
0.06448978042521689	0.0001586885854939445
0.06599194038284899	0.00015687209227690052
0.06752909014077868	0.00015507639228525626
0.06910204471615419	0.00015330124848645486
0.07071163811031186	0.0001515464227990725
0.07235872375097484	0.000149811685067165
0.07404417494475152	0.00014809680487884116
0.07576888534017442	0.00014640155478319011
0.07753376940152445	0.00014472571005031226
0.07933976289369193	0.00014306904854921219
0.08118782337833157	0.00014143135069385242
0.08307893072157427	0.0001398123994103929
0.08501408761356521	0.00013821198010896744
0.08699432010010334	0.00013662988065578268
0.0890206781266645	0.00013506589134535733
0.0910942360950964	0.00013351980487260164
0.09321609343328068	0.00013199141630537183
0.09538737517806414	0.00013048052305576774
0.09760923257176819	0.00012898692486159452
0.09988284367259273	0.0001275104237429728
0.1022094139792382	0.0001260508239929727
0.104590177070077	0.0001246079321432362
0.10702639525721301	0.00012318155694049322
0.10951936025577619	0.00012177150931847373
0.11207039386880713	0.00012037760237842281
0.11468084868809432	0.00011899965135982762
0.11735210881133647	0.00011763747361652272
0.12008559057600915	0.00011629088859295227
0.12288274331032593	0.00011495971780059743
0.12574505010169126	0.00011364378479431736
0.128674028583053	0.00011234291514875974
0.1316712317375716	0.00011105693643511969
0.13473824872203222	0.00010978567819830372
0.13787670570943686	0.00010852897193439686
0.14108826675122255	0.00010728665106835251
0.14437463465956377	0.00010605855093190495
0.14773755191022567	0.000104844508742042
0.15117880156644803	0.00010364436357788565
0.154700208224349	0.00010245795636244129
0.1583036389803498	0.0001012851298384348
0.16199100442113437	0.00010012572854900137
0.16576425963666747	0.00009897959881678955
0.1696254052568093	0.00009784658872321422
0.17357648851207594	0.00009672654802796006
0.17761960431910814	0.00009561932845633698
0.1817568963914237	0.00009452478298771647
0.18599055837604295	0.00009344276674451757
0.19032283501658928	0.00009237313623852294
0.194756023343482	0.00009131574969164923
0.1992924738918521	0.00009027046694855694
0.2039345919478274	0.00008923714945817278
0.2086848388238469	0.0000882156602553308
0.21354573316368117	0.00008720586394278434
0.21851985227785078	0.00008620762666440198
0.22360983351015032	0.00008522081613369907
0.22881837563600296	0.00008424530151942263
0.23414824029338702	0.0000832809535256353
0.23960225344709304	0.0000823276443322924
0.2451833068870875	0.0000813852475798254
0.25089435976177815	0.00008045363835430304
0.256738440146994	0.00007953269317155291
0.2627186466515108	0.00007862228996117979
0.2688381500599746	0.00007772230805019736
0.27510019501409383	0.00007683262814698943
0.28150810173299107	0.00007595313232534267
0.2880652677736274	0.00007508370400921429
0.29477516983223184	0.00007422422795676491
0.30164136558769195	0.00007337459024403078
0.3086674955878822	0.0000725346782549424
0.31585728517993045	0.0000717043806604239
0.32321454648544645	0.0000708835874024488
0.33074318042175943	0.000070072189687219
0.33844717877023556	0.00006927007996287828
0.34633062629277367	0.00006847715191445355
0.3543977028975999	0.00006769330043833834
0.36265268585551075	0.00006691842163585694
0.3710999520677379	0.00006615241279766675
0.37974398038664	0.00006539517239013872
0.3885893539904488	0.00006464660004188958
0.39764076281333155	0.0000639065965304697
0.40690300603205565	0.00006317506376920891
0.4163809946105763	0.00006245190479421888
0.4260797539038932	0.00006173702375154963
0.4360044263225622	0.00006103032588449198
0.4461602740592683	0.000060331717521018663
0.45655268187890996	0.000059641106048262125
0.467187159973673	0.00005895839996572167
0.4780693468846072	0.00005828350874214591
0.48920501249125553	0.00005761634293452312
0.5006000610709206	0.00005695681411074697
0.5122605344291905	0.00005630483485097036
0.5241926151033847	0.00005566031873607109
0.536402629640616	0.00005502318033613284
0.5488970519522111	0.000054393335199151915
0.5616825067462626	0.0000537706998337636
0.574765773040138	0.00005315519172461314
0.5881537877548036	0.00005254672864095706
0.6018536493928726	0.000051945231549927925
0.6158726218023244	0.000051350619582857955
0.6302181380278937	0.000050762813975365476
0.6448978042521688	0.00005018173687351188
0.6599194038284898	0.000049607311288388954
0.6752909014077867	0.000049039461093318125
0.6910204471615415	0.000048478111024405793
0.7071163811031186	0.00004792318667634249
0.7235872375097483	0.00004737461449472463
0.7404417494475151	0.000046832321766940425
0.7576888534017442	0.00004629623661267927
0.7753376940152444	0.000045766287974526524
0.7933976289369192	0.00004524240560808445
0.8118782337833156	0.00004472452007359272
0.8307893072157426	0.00004421256272579259
0.8501408761356519	0.000043706465705292266
0.8699432010010333	0.00004320616192904838
0.8902067812666455	0.000042711585083661036
0.9109423609509645	0.00004222266961215599
0.9321609343328072	0.00004173935070977435
0.9538737517806418	0.00004126156431311948
0.9760923257176823	0.000040789247092121393
0.9988284367259277	0.00004032233644164357
1.0220941397923824	0.000039860770473184664
1.0459017707007705	0.0000394044880066758
1.0702639525721305	0.00003895342856237092
1.0951936025577627	0.00003850753234238414
1.120703938688072	0.000038066740274992454
1.1468084868809436	0.0000376309939023462
1.1735210881133646	0.00003720023547718088
1.2008559057600914	0.00003677440790293372
1.2288274331032594	0.000036353454736621163
1.2574505010169124	0.000035937320182287196
1.2867402858305297	0.0000355259490788053
1.3167123173757156	0.00003511928690222691
1.3473824872203222	0.00003471727974948898
1.3787670570943684	0.00003431987433459966
1.4108826675122255	0.00003392701798178459
1.4437463465956377	0.000033538658618388976
1.4773755191022564	0.000033154744767846
1.5117880156644803	0.000032775225542684244
1.5470020822434898	0.00003240005063836489
1.5830363898034978	0.000032029170325681064
1.6199100442113437	0.00003166253544471393
1.6576425963666745	0.000031300097398557144
1.6962540525680927	0.00003094180814640747
1.7357648851207592	0.00003058762019741239
1.7761960431910813	0.000030237486604343085
1.817568963914237	0.00002989136095737106
1.8599055837604295	0.00002954919737791676
1.9032283501658922	0.00002921095051256835
1.947560233434819	0.00002887657552701687
1.9929247389185198	0.000028546028100380093
2.039345919478273	0.00002821926441879467
2.0868483882384674	0.00002789624117014183
2.1354573316368106	0.000027576915538039812
2.1851985227785065	0.000027261245196222045
2.236098335101502	0.00002694918830292654
2.288183756360028	0.000026640703494723168
2.341482402933869	0.000026335749883109178
2.396022534470929	0.00002603428704760635
2.4518330688708754	0.000025736275028603423
2.5089435976177827	0.00002544167432468044
2.5673844014699414	0.000025150445886862953
2.6271864665151092	0.000024862551130862437
2.688381500599747	0.000024577951860035364
2.7510019501409393	0.000024296610364715715
2.815081017329912	0.000024018489360674768
2.880652677736275	0.00002374355198402942
2.9477516983223198	0.000023471761791058758
3.0164136558769212	0.000023203082755340894
3.0866749558788236	0.000022937479263313457
3.1585728517993052	0.000022674916109366593
3.232145464854466	0.000022415358491359287
3.307431804217596	0.000022158772004119737
3.384471787702357	0.000021905122638469192
3.4633062629277385	0.000021654376773098502
3.5439770289760015	0.000021406501171915486
3.62652685855511	0.000021161462979277708
3.7109995206773814	0.000020919229715398448
3.7974398038664012	0.000020679769273229176
3.88589353990449	0.000020443049911842482
3.9764076281333174	0.000020209040254653983
4.069030060320558	0.000019977709283710584
4.163809946105761	0.00001974902633668443
4.26079753903893	0.000019522961101491904
4.36004426322562	0.000019299483613669984
4.461602740592681	0.000019078564251570373
4.565526818789097	0.000018860173732542396
4.671871599736728	0.000018644283109108327
4.78069346884607	0.000018430863765178094
4.8920501249125525	0.00001821988741232121
5.0060006107092025	0.00001801132608568171
5.122605344291903	0.00001780515214087369
5.241926151033848	0.000017601338249699886
5.364026296406163	0.000017399857396846484
5.4889705195221135	0.000017200682876243566
5.61682506746263	0.00001700378828752438
5.747657730401383	0.00001680914753255938
5.881537877548039	0.000016616734811824033
6.018536493928729	0.000016426524621324195
6.158726218023248	0.000016238491748870613
6.30218138027894	0.000016052611270909678
6.4489780425216905	0.00001586885854915073
6.599194038284901	0.0000156872092274446
6.7529090140778685	0.0000155076392283511
6.910204471615419	0.000015330124750019512
7.07116381103119	0.000015154642263120497
7.235872375097488	0.000014981168507627156
7.4044174944751555	0.000014809680489786102
7.5768885340174466	0.00001464015547905472
7.7533769401524495	0.000014472571005080864
7.933976289369197	0.000014306904854723401
8.118782337833158	0.000014143135069114344
8.30789307215743	0.000013981235803402028
8.501408761356524	0.000013821196620512522
8.699432010010334	0.000013662987646861195
8.90206781266645	0.000013506589022150911
9.10942360950964	0.000013351980460360164
9.321609343328069	0.000013199141624578706
9.538737517806414	0.000013048052304225844
9.760923257176819	0.00001289869248541511
9.988284367259272	0.000012751042373617345
10.22094139792382	0.000012605082398570726
10.4590177070077	0.000012460793213523537
10.702639525721303	0.000012318155693121735
10.951936025577622	0.00001217715093091813
11.207039386880709	0.000012037760236882692
11.468084868809429	0.0000118999651349282
11.735210881133641	0.00001176374736046398
12.008559057600909	0.00001162908885796993
12.288274331032587	0.000011495971778657468
12.57450501016912	0.00001136437847785631
12.867402858305292	0.000011234291513168676
13.167123173757151	0.00001110569364165187
13.473824872203217	0.000010978567817799823
13.787670570943678	0.000010852897191222813
14.10882667512225	0.00001072866510441615
14.437463465956379	0.000010605855090551823
14.773755191022572	0.000010484450871295617
15.117880156644812	0.000010364436354649551
15.470020822434906	0.000010245795632819354
15.830363898034989	0.000010128512980106215
16.199100442113448	0.00001001257285082225
16.576425963666757	9.897959877229752e-6
16.96254052568094	9.784658858976042e-6
17.357648851207603	9.672654802799593e-6
17.761960431910822	9.561932838856174e-6
18.175689639142384	9.45247829875318e-6
18.5990558376043	9.344276674409939e-6
19.032283501658934	9.237313623818482e-6
19.4756023343482	9.131574969289127e-6
19.92924738918521	9.027046694673402e-6
20.39345919478274	8.923714945630919e-6
20.868483882384687	8.821566025427054e-6
21.354573316368118	8.720586394216463e-6
21.85198522778508	8.62076266724562e-6
22.36098335101503	8.522081613009246e-6
22.881837563600296	8.424530151426588e-6
23.414824029338707	8.328095352231741e-6
23.9602253447093	8.232764433060993e-6
24.518330688708744	8.138524757889866e-6
25.089435976177814	8.045363835352449e-6
25.673844014699398	7.953269317078882e-6
26.271864665151078	7.862228996038654e-6
26.88381500599746	7.772230804935732e-6
27.51001950140938	7.683262814607383e-6
28.150810173299107	7.595313232442894e-6
28.806526777362738	7.508370400820415e-6
29.477516983223186	7.4224227955618015e-6
30.164136558769204	7.337459024392506e-6
30.866749558788243	7.2534678254943265e-6
31.58572851799307	7.17043806588719e-6
32.32145464854468	7.088358740078903e-6
33.074318042175975	7.007218968543759e-6
33.84471787702359	6.92700799629291e-6
34.6330626292774	6.847715191448855e-6
35.439770289760034	6.769330043810603e-6
36.26526858555111	6.691842163399794e-6
37.10999520677383	6.6152412796112115e-6
37.97439803866404	6.5395172389741996e-6
38.858935399044924	6.464660004224507e-6
39.764076281333146	6.390659653089481e-6
40.69030060320556	6.317506379314166e-6
41.638099461057585	6.245190482741429e-6
42.60797539038928	6.17370237725645e-6
43.600442632256176	6.103032589402743e-6
44.616027405926786	6.033171752440305e-6
45.655268187890954	5.964110606233052e-6
46.718715997367255	5.895839996594901e-6
47.80693468846068	5.828350874218362e-6
48.92050124912551	5.7616342934515895e-6
50.060006107092015	5.695681411111495e-6
51.22605344291904	5.6304834850954935e-6
52.41926151033845	5.5660318736058476e-6
53.6402629640616	5.50231803361228e-6
54.88970519522111	5.439333519914327e-6
56.168250674626265	5.377069983992542e-6
57.4765773040138	5.315519172833981e-6
58.81537877548036	5.25467292801466e-6
60.18536493928726	5.194523184413484e-6
61.58726218023245	5.1350619692222595e-6
63.02181380278939	5.076281400944027e-6
64.48978042521688	5.018173688245277e-6
65.99194038284902	4.960731129032645e-6
67.52909014077872	4.903946109360797e-6
69.10204471615423	4.8478111024405395e-6
70.71163811031194	4.792318667633544e-6
72.35872375097492	4.737461449476936e-6
74.04417494475159	4.6832321766991335e-6
75.7688853401745	4.6296236612705574e-6
77.53376940152454	4.576628797442559e-6
79.33976289369201	4.524240560807667e-6
81.18782337833164	4.4724520073587846e-6
83.07893072157435	4.421256272576056e-6
85.01408761356517	4.370646570529507e-6
86.9943201001033	4.3206161929511766e-6
89.02067812666446	4.271158508367074e-6
91.09423609509636	4.222266961214759e-6
93.21609343328063	4.1739350709741086e-6
95.38737517806409	4.126156431306973e-6
97.60923257176815	4.078924709206903e-6
99.88284367259267	4.032233643907335e-6
102.20941397923815	3.986077047314549e-6
104.59017707007689	3.940448800663799e-6
107.02639525721297	3.895342856232813e-6
109.51936025577622	3.850753235277876e-6
112.07039386880709	3.8066740274934084e-6
114.68084868809436	3.763099390228283e-6
117.35210881133641	3.720023544565316e-6
120.08559057600915	3.677440811818745e-6
122.88274331032588	3.635345481995959e-6
125.74505010169125	3.5937320207886204e-6
128.67402858305292	3.5525949085747994e-6
131.6712317375716	3.511928690390125e-6
134.73824872203215	3.4717279749808974e-6
137.87670570943686	3.431987433455116e-6
141.08826675122265	3.3927017981624144e-6
144.37463465956378	3.3538658618197347e-6
147.7375519102258	3.315474476763858e-6
151.17880156644813	3.2775225542587125e-6
154.70020822434913	3.24000506381816e-6
158.3036389803499	3.2029170325377183e-6
161.99100442113453	3.1662535444464902e-6
165.76425963666756	3.1300097398284926e-6
169.62540525680947	3.09418081461097e-6
173.57648851207603	3.0587620197086983e-6
177.61960431910833	3.023748660398763e-6
181.75689639142365	2.9891360956982826e-6
185.99055837604283	2.9549197377492635e-6
190.32283501658924	2.9210950512104934e-6
194.7560233434818	2.887657552656387e-6
199.29247389185198	2.8546028099826858e-6
203.9345919478272	2.8219264418190056e-6
208.68483882384677	2.7896241169480977e-6
213.54573316368095	2.757691553731745e-6
218.51985227785067	2.7261245195432396e-6
223.60983351015008	2.6949188301073294e-6
228.81837563600286	2.664070349287547e-6
234.1482402933871	2.6335749882254535e-6
239.602253447093	2.6034287046716686e-6
245.18330688708755	2.573627502727772e-6
250.89435976177813	2.5441674322905824e-6
256.7384401469941	2.515044588485419e-6
262.71864665151077	2.486255111122274e-6
268.83815005997474	2.457795184185453e-6
275.1001950140938	2.429661035337971e-6
281.5081017329912	2.401848935426635e-6
288.0652677736274	2.374355197987473e-6
294.775169832232	2.347176178755583e-6
301.64136558769235	2.3203082751814337e-6
308.66749558788246	2.293747925953334e-6
315.85728517993084	2.2674916105379982e-6
323.21454648544676	2.241535848651586e-6
330.7431804217599	2.2158771999231264e-6
338.4471787702359	2.1905122633137573e-6
346.3306262927742	2.165437676728281e-6
354.39770289760037	2.1406501165503177e-6
362.6526858555113	2.1161462972294338e-6
371.09995206773834	2.0919229708044585e-6
379.7439803866406	2.0679769264989125e-6
388.58935399044884	2.0443049902877898e-6
397.64076281333143	2.0209040244798677e-6
406.90300603205577	1.9977709273025016e-6
416.3809946105759	1.974902632489298e-6
426.079753903893	1.9522961088734157e-6
436.00442632256176	1.9299483599837607e-6
446.1602740592681	1.9078564230337623e-6
456.55268187890954	1.886017305999106e-6
467.1871599736728	1.8644282801695982e-6
478.0693468846068	1.8430863638361362e-6
489.20501249125533	1.8219887356968593e-6
500.6000610709207	1.8011326053131299e-6
512.2605344291904	1.7805152113229876e-6
524.1926151033848	1.7601338221432745e-6
536.402629640616	1.7399857366393104e-6
548.8970519522114	1.7200682843086414e-6
561.6825067462627	1.7003788251360625e-6
574.7657730401384	1.6809147493070877e-6
588.1537877548036	1.6616734768781439e-6
601.8536493928729	1.6426524574367854e-6
615.8726218023245	1.6238491697645635e-6
630.2181380278942	1.6052611215030616e-6
644.8978042521682	1.5868858488237399e-6
659.919403828489	1.5687209160985588e-6
675.2909014077861	1.5507639155821932e-6
691.0204471615408	1.5330124670892023e-6
707.1163811031182	1.5154642176794122e-6
723.5872375097476	1.4981168413460112e-6
740.4417494475148	1.4809680387072242e-6
757.6888534017435	1.4640155365126981e-6
775.3376940152441	1.447257088282485e-6
793.3976289369185	1.43069047213926e-6
811.8782337833161	1.4143134923657327e-6
830.7893072157427	1.3981239782055609e-6
850.1408761356525	1.382119783746351e-6
869.9432010010335	1.3662987876912364e-6
890.2067812666455	1.3506588927820837e-6
910.942360950964	1.3351980261505573e-6
932.1609343328073	1.3199141384643285e-6
953.8737517806414	1.3048052037821251e-6
976.0923257176825	1.2898692193968122e-6
998.8284367259273	1.275104205549776e-6
1022.0941397923815	1.2605082051461897e-6
1045.901770700769	1.2460792834848346e-6
1070.2639525721297	1.2318155280130098e-6
1095.193602557761	1.2177150480292078e-6
1120.7039386880708	1.2037759745303607e-6
1146.8084868809424	1.1899964598673075e-6
1173.5210881133642	1.1763746775840942e-6
1200.8559057600903	1.1629088219814408e-6
1228.8274331032587	1.1495971082446266e-6
1257.4505010169112	1.1364377718466197e-6
1286.7402858305306	1.1234290684734295e-6
1316.7123173757159	1.1105692737834557e-6
1347.382487220323	1.097856683194637e-6
1378.7670570943685	1.0852896115766769e-6
1410.8826675122266	1.0728663931222388e-6
1443.746346595638	1.0605853810742188e-6
1477.3755191022578	1.0484449475181166e-6
1511.7880156644812	1.0364434831659242e-6
1547.0020822434913	1.024579397142083e-6
1583.0363898034989	1.0128511167719462e-6
1619.9100442113438	1.0012570873725578e-6
1657.6425963666738	9.897957720455729e-7
1696.254052568093	9.784656513631343e-7
1735.7648851207587	9.672652234954404e-7
1776.1960431910813	9.56193003978109e-7
1817.5689639142365	9.45247524553163e-7
1859.90558376043	9.344273343763565e-7
1903.2283501658924	9.237309990477862e-7
1947.5602334348198	9.131571005596801e-7
1992.9247389185198	9.027042371086464e-7
2039.345919478272	8.92371022910841e-7
2086.8483882384658	8.821560880174296e-7
2135.4573316368096	8.720580781309744e-7
2185.1985227785044	8.620756544234353e-7
2236.0983351015007	8.522074933560143e-7
2288.183756360026	8.424522865008316e-7
2341.4824029338683	8.328087403646353e-7
2396.0225344709274	8.23275576212743e-7
2451.833068870873	8.13851529897778e-7
2508.943597617779	8.045353516866608e-7
2567.384401469941	7.953258060908818e-7
2627.186466515108	7.862216716979065e-7
2688.381500599747	7.77221741005765e-7
2751.0019501409383	7.683248202444417e-7
2815.081017329912	7.595297292488792e-7
2880.6526777362737	7.50835301238349e-7
2947.75169832232	7.422403827049554e-7
3016.41365587692	7.33743833223093e-7
3086.674955878824	7.253445253024329e-7
3158.572851799305	7.170413442285082e-7
3232.1454648544645	7.088331878998349e-7
3307.4318042175923	7.007189663860542e-7
3384.4717877023554	6.926976083664813e-7
3463.3062629277347	6.84768033959598e-7
3543.977028976	6.769292011276558e-7
3626.5268585551057	6.691800671352064e-7
3710.9995206773797	6.615196016667773e-7
3797.439803866398	6.53946786323871e-7
3885.8935399044885	6.464606142263765e-7
3976.407628133314	6.390600897466887e-7
4069.030060320562	6.317442283168222e-7
4163.809946105763	6.245120562621034e-7
4260.797539038934	6.17362610640986e-7
4360.044263225622	6.102949390848078e-7
4461.602740592685	6.033080996360402e-7
4565.5268187891	5.964011605846926e-7
4671.871599736733	5.895732003025663e-7
4780.693468846072	5.828233071200896e-7
4892.050124912558	5.761505789299389e-7
5006.000610709207	5.695541234632295e-7
5122.605344291904	5.630330576612566e-7
5241.926151033843	5.565865077183642e-7
5364.02629640616	5.50213608852339e-7
5488.970519522109	5.43913505103088e-7
5616.825067462627	5.37685349149174e-7
5747.657730401377	5.315283020978955e-7
5881.537877548037	5.254415332691536e-7
6018.536493928723	5.194242199788523e-7
6158.726218023245	5.134755473132356e-7
6302.181380278936	5.075947078911206e-7
6448.978042521695	5.017809016147441e-7
6599.1940382849025	4.960333354097125e-7
6752.909014077875	4.903512229527342e-7
6910.204471615422	4.847337843852393e-7
7071.163811031197	4.791802460114045e-7
7235.872375097491	4.736898399792618e-7
7404.417494475163	4.6826180394341705e-7
7576.88853401745	4.628953807076373e-7
7753.376940152457	4.5758981784541695e-7
7933.976289369201	4.523443672965194e-7
8118.78233783316	4.471582849449437e-7
8307.893072157427	4.420308301358461e-7
8501.408761356526	4.3696126520125455e-7
8699.432010010334	4.319488549657576e-7
8902.067812666455	4.269928661468718e-7
9109.42360950964	4.220925666583403e-7
9321.609343328073	4.172472254627706e-7
9538.737517806414	4.124561109263768e-7
9760.923257176824	4.077184911253529e-7
9988.284367259272	4.030336322146579e-7
10220.941397923805	3.9840079813906423e-7
10459.017707007679	3.938192494278727e-7
10702.639525721273	3.8928824226232816e-7
10951.936025577612	3.8480702740625535e-7
11207.039386880699	3.8037484905285557e-7
11468.084868809412	3.7599094358217787e-7
11735.210881133617	3.716545382225734e-7
12008.559057600904	3.6736484960873806e-7
12288.274331032575	3.6312108222844997e-7
12574.5050101691	3.589224267496813e-7
12867.402858305319	3.5476805825897936e-7
13167.123173757172	3.5065713413391646e-7
13473.82487220323	3.4658879230470464e-7
13787.670570943714	3.4256214871156154e-7
14108.82667512228	3.3857629499373244e-7
14437.463465956394	3.346302959084351e-7
14773.75519102258	3.3072318654184274e-7
15117.880156644842	3.268539693233352e-7
15470.02082243493	3.2302161084047586e-7
15830.363898035004	3.1922503841193063e-7
16199.100442113455	3.1546313644077666e-7
16576.425963666756	3.117347425077831e-7
16962.540525680928	3.0803864322361124e-7
17357.64885120762	3.04373569803315e-7
17761.960431910833	3.0073819320762084e-7
18175.689639142383	2.9713111989455176e-7
18599.0558376043	2.935508853229357e-7
19032.283501658963	2.8999594932361254e-7
19475.60233434822	2.8646469004249184e-7
19929.24738918522	2.829553977921401e-7

==> anc/Fig6/Fig6.pionBEC-traceZero.lqcd.dat <==
#mu_pi/m_pi (e-3p)/mpi^4 error     
0           0            0          
1           0            0         
1.002       0.00403      1.6293E-4 
1.004       0.00803      3.25219E-4
1.006       0.01198      4.86877E-4
1.008       0.0159       6.47914E-4
1.01        0.01977      8.08338E-4
1.012       0.02361      9.68159E-4
1.014       0.02741      0.00113   
1.016       0.03117      0.00129   
1.018       0.03489      0.00144   
1.02        0.03857      0.0016    
1.022       0.04222      0.00176   
1.024       0.04582      0.00191   
1.026       0.04939      0.00207   
1.028       0.05293      0.00223   
1.03        0.05642      0.00238   
1.032       0.05988      0.00254   
1.034       0.06331      0.00269   
1.036       0.06669      0.00284   
1.038       0.07005      0.003     
1.04        0.07336      0.00315   
1.042       0.07664      0.0033    
1.044       0.07989      0.00345   
1.046       0.0831       0.0036    
1.048       0.08628      0.00375   
1.05        0.08942      0.0039    
1.052       0.09253      0.00405   
1.054       0.0956       0.0042    
1.056       0.09864      0.00435   
1.058       0.10165      0.0045    
1.06        0.10463      0.00465   
1.062       0.10757      0.00479   
1.064       0.11048      0.00494   
1.066       0.11335      0.00509   
1.068       0.1162       0.00524   
1.07        0.11901      0.00538   
1.072       0.12179      0.00553   
1.074       0.12454      0.00567   
1.076       0.12725      0.00582   
1.078       0.12994      0.00596   
1.08        0.13259      0.00611   
1.082       0.13522      0.00625   
1.084       0.13781      0.0064    
1.086       0.14037      0.00654   
1.088       0.1429       0.00668   
1.09        0.14541      0.00683   
1.092       0.14788      0.00697   
1.094       0.15032      0.00712   
1.096       0.15273      0.00726   
1.098       0.15511      0.00741   
1.1         0.15746      0.00755   
1.102       0.15979      0.0077    
1.104       0.16209      0.00784   
1.106       0.16436      0.00799   
1.108       0.1666       0.00813   
1.11        0.16882      0.00827   
1.112       0.17101      0.00841   
1.114       0.17317      0.00855   
1.116       0.1753       0.00869   
1.118       0.1774       0.00884   
1.12        0.17946      0.00898   
1.122       0.18149      0.00912   
1.124       0.18349      0.00926   
1.126       0.18546      0.0094    
1.128       0.1874       0.00954   
1.13        0.18932      0.00968   
1.132       0.19123      0.00981   
1.134       0.19312      0.00994   
1.136       0.19502      0.01007   
1.138       0.19691      0.01018   
1.14        0.19881      0.01029   
1.142       0.2007       0.01039   
1.144       0.20261      0.01048   
1.146       0.20451      0.01056   
1.148       0.20642      0.01064   
1.15        0.20833      0.01072   
1.152       0.21024      0.01079   
1.154       0.21215      0.01087   
1.156       0.21406      0.01095   
1.158       0.21597      0.01103   
1.16        0.21788      0.01112   
1.162       0.21978      0.01122   
1.164       0.22168      0.01133   
1.166       0.22359      0.01146   
1.168       0.22548      0.01161   
1.17        0.22737      0.01179   
1.172       0.22926      0.01199   
1.174       0.23114      0.01223   
1.176       0.23302      0.01251   
1.178       0.23489      0.01282   
1.18        0.23675      0.01316   
1.182       0.23861      0.01352   
1.184       0.24046      0.01391   
1.186       0.24229      0.01431   
1.188       0.24412      0.01472   
1.19        0.24594      0.01512   
1.192       0.24775      0.01552   
1.194       0.24955      0.01589   
1.196       0.25133      0.01624   
1.198       0.25311      0.01656   
1.2         0.25487      0.01685   
1.202       0.25662      0.0171    
1.204       0.25835      0.01732   
1.206       0.26007      0.01751   
1.208       0.26177      0.01767   
1.21        0.26347      0.0178    
1.212       0.26514      0.0179    
1.214       0.26679      0.01796   
1.216       0.26843      0.018     
1.218       0.27006      0.01801   
1.22        0.27166      0.018     
1.222       0.27324      0.01796   
1.224       0.27481      0.01789   
1.226       0.27635      0.01781   
1.228       0.27788      0.0177    
1.23        0.27938      0.01758   
1.232       0.28086      0.01744   
1.234       0.28232      0.01728   
1.236       0.28376      0.01711   
1.238       0.28517      0.01693   
1.24        0.28656      0.01674   
1.242       0.28792      0.01655   
1.244       0.28926      0.01635   
1.246       0.29058      0.01615   
1.248       0.29186      0.01595   
1.25        0.29313      0.01575   
1.252       0.29436      0.01555   
1.254       0.29556      0.01537   
1.256       0.29674      0.01519   
1.258       0.29789      0.01502   
1.26        0.29901      0.01487   
1.262       0.30009      0.01473   
1.264       0.30115      0.01462   
1.266       0.30218      0.01452   
1.268       0.30317      0.01444   
1.27        0.30413      0.01438   
1.272       0.30506      0.01435   
1.274       0.30595      0.01434   
1.276       0.30682      0.01436   
1.278       0.30764      0.0144    
1.28        0.30843      0.01446   
1.282       0.30919      0.01454   
1.284       0.30991      0.01465   
1.286       0.31059      0.01477   
1.288       0.31123      0.01492   
1.29        0.31184      0.01507   
1.292       0.3124       0.01524   
1.294       0.31293      0.01543   
1.296       0.31342      0.01562   
1.298       0.31387      0.01582   
1.3         0.31428      0.01603   
1.302       0.31465      0.01624   
1.304       0.31499      0.01646   
1.306       0.31528      0.01667   
1.308       0.31555      0.01689   
1.31        0.31577      0.01711   
1.312       0.31595      0.01733   
1.314       0.3161       0.01754   
1.316       0.31621      0.01776   
1.318       0.31628      0.01797   
1.32        0.31632      0.01817   
1.322       0.31633      0.01838   
1.324       0.3163       0.01857   
1.326       0.31623      0.01876   
1.328       0.31613      0.01895   
1.33        0.31599      0.01913   
1.332       0.31582      0.0193    
1.334       0.31561      0.01947   
1.336       0.31538      0.01963   
1.338       0.3151       0.01978   
1.34        0.3148       0.01993   
1.342       0.31446      0.02007   
1.344       0.31409      0.0202    
1.346       0.31368      0.02033   
1.348       0.31325      0.02044   
1.35        0.31278      0.02055   
1.352       0.31228      0.02065   
1.354       0.31175      0.02075   
1.356       0.31119      0.02083   
1.358       0.31059      0.02091   
1.36        0.30997      0.02098   
1.362       0.30932      0.02104   
1.364       0.30863      0.0211    
1.366       0.30792      0.02115   
1.368       0.30718      0.02119   
1.37        0.30641      0.02122   
1.372       0.30561      0.02125   
1.374       0.30478      0.02127   
1.376       0.30392      0.02128   
1.378       0.30303      0.02128   
1.38        0.30212      0.02128   
1.382       0.30118      0.02127   
1.384       0.30021      0.02125   
1.386       0.29922      0.02123   
1.388       0.29819      0.0212    
1.39        0.29714      0.02117   
1.392       0.29607      0.02113   
1.394       0.29497      0.02108   
1.396       0.29384      0.02102   
1.398       0.29269      0.02097   
1.4         0.29151      0.0209    
1.402       0.29031      0.02083   
1.404       0.28908      0.02076   
1.406       0.28783      0.02067   
1.408       0.28656      0.02059   
1.41        0.28526      0.0205    
1.412       0.28394      0.0204    
1.414       0.28259      0.02031   
1.416       0.28123      0.0202    
1.418       0.27984      0.0201    
1.42        0.27842      0.01999   
1.422       0.27699      0.01987   
1.424       0.27553      0.01975   
1.426       0.27405      0.01963   
1.428       0.27255      0.01951   
1.43        0.27103      0.01938   
1.432       0.26949      0.01925   
1.434       0.26793      0.01912   
1.436       0.26635      0.01899   
1.438       0.26474      0.01885   
1.44        0.26312      0.01872   
1.442       0.26148      0.01858   
1.444       0.25982      0.01844   
1.446       0.25814      0.0183    
1.448       0.25644      0.01816   
1.45        0.25473      0.01802   
1.452       0.25299      0.01788   
1.454       0.25124      0.01774   
1.456       0.24947      0.0176    
1.458       0.24769      0.01746   
1.46        0.24588      0.01732   
1.462       0.24406      0.01718   
1.464       0.24223      0.01705   
1.466       0.24037      0.01691   
1.468       0.2385       0.01678   
1.47        0.23662      0.01665   
1.472       0.23472      0.01652   
1.474       0.23281      0.0164    
1.476       0.23088      0.01627   
1.478       0.22894      0.01615   
1.48        0.22698      0.01604   
1.482       0.22501      0.01592   
1.484       0.22302      0.01582   
1.486       0.22102      0.01571   
1.488       0.21901      0.01561   
1.49        0.21698      0.01551   
1.492       0.21495      0.01542   
1.494       0.2129       0.01533   
1.496       0.21083      0.01525   
1.498       0.20876      0.01517   
1.5         0.20667      0.0151    
1.502       0.20458      0.01503   
1.504       0.20247      0.01496   
1.506       0.20035      0.0149    
1.508       0.19822      0.01485   
1.51        0.19608      0.0148    
1.512       0.19394      0.01476   
1.514       0.19178      0.01472   
1.516       0.18961      0.01469   
1.518       0.18743      0.01466   
1.52        0.18525      0.01464   
1.522       0.18305      0.01462   
1.524       0.18085      0.0146    
1.526       0.17864      0.01459   
1.528       0.17642      0.01459   
1.53        0.1742       0.01459   
1.532       0.17196      0.01459   
1.534       0.16972      0.0146    
1.536       0.16748      0.01461   
1.538       0.16523      0.01462   
1.54        0.16297      0.01464   
1.542       0.1607       0.01466   
1.544       0.15843      0.01468   
1.546       0.15616      0.01471   
1.548       0.15388      0.01473   
1.55        0.15159      0.01476   
1.552       0.1493       0.01479   
1.554       0.14701      0.01482   
1.556       0.14471      0.01486   
1.558       0.14241      0.01489   
1.56        0.14011      0.01492   
1.562       0.1378       0.01496   
1.564       0.13548      0.01499   
1.566       0.13316      0.01503   
1.568       0.13084      0.01506   
1.57        0.12851      0.0151    
1.572       0.12618      0.01513   
1.574       0.12385      0.01517   
1.576       0.12151      0.0152    
1.578       0.11917      0.01524   
1.58        0.11682      0.01527   
1.582       0.11447      0.0153    
1.584       0.11212      0.01534   
1.586       0.10976      0.01537   
1.588       0.1074       0.0154    
1.59        0.10504      0.01543   
1.592       0.10267      0.01546   
1.594       0.1003       0.01548   
1.596       0.09792      0.01551   
1.598       0.09555      0.01553   
1.6         0.09316      0.01556   
1.602       0.09078      0.01558   
1.604       0.08839      0.0156    
1.606       0.086        0.01562   
1.608       0.0836       0.01564   
1.61        0.0812       0.01566   
1.612       0.0788       0.01567   
1.614       0.07639      0.01569   
1.616       0.07398      0.0157    
1.618       0.07157      0.01572   
1.62        0.06916      0.01573   
1.622       0.06674      0.01574   
1.624       0.06432      0.01575   
1.626       0.06189      0.01575   
1.628       0.05946      0.01576   
1.63        0.05703      0.01577   
1.632       0.0546       0.01577   
1.634       0.05216      0.01578   
1.636       0.04973      0.01578   
1.638       0.04728      0.01578   
1.64        0.04484      0.01578   
1.642       0.04239      0.01578   
1.644       0.03994      0.01578   
1.646       0.03749      0.01578   
1.648       0.03503      0.01578   
1.65        0.03257      0.01578   
1.652       0.03011      0.01578   
1.654       0.02765      0.01577   
1.656       0.02518      0.01577   
1.658       0.02271      0.01577   
1.66        0.02024      0.01576   
1.662       0.01777      0.01576   
1.664       0.01529      0.01575   
1.666       0.01281      0.01575   
1.668       0.01033      0.01574   
1.67        0.00785      0.01574   
1.672       0.00536      0.01573   
1.674       0.00288      0.01573   
1.676       3.88E-4      0.01573   
1.678       -0.00211     0.01572   
1.68        -0.0046      0.01572   
1.682       -0.00709     0.01572   
1.684       -0.00959     0.01572   
1.686       -0.01209     0.01571   
1.688       -0.01459     0.01571   
1.69        -0.0171      0.01571   
1.692       -0.0196      0.01571   
1.694       -0.02211     0.01572   
1.696       -0.02462     0.01572   
1.698       -0.02713     0.01572   
1.7         -0.02965     0.01573   
1.702       -0.03216     0.01573   
1.704       -0.03468     0.01574   
1.706       -0.0372      0.01575   
1.708       -0.03972     0.01576   
1.71        -0.04224     0.01577   
1.712       -0.04476     0.01579   
1.714       -0.04729     0.0158    
1.716       -0.04981     0.01582   
1.718       -0.05235     0.01584   
1.72        -0.05487     0.01586   
1.722       -0.0574      0.01588   
1.724       -0.05994     0.0159    
1.726       -0.06247     0.01592   
1.728       -0.06501     0.01595   
1.73        -0.06754     0.01598   
1.732       -0.07008     0.01601   
1.734       -0.07262     0.01604   
1.736       -0.07516     0.01608   
1.738       -0.0777      0.01612   
1.74        -0.08024     0.01615   
1.742       -0.08278     0.01619   
1.744       -0.08533     0.01624   
1.746       -0.08787     0.01628   
1.748       -0.09042     0.01633   
1.75        -0.09297     0.01638   
1.752       -0.09552     0.01643   
1.754       -0.09806     0.01648   
1.756       -0.10061     0.01654   
1.758       -0.10317     0.01659   
1.76        -0.10572     0.01665   
1.762       -0.10827     0.01671   
1.764       -0.11082     0.01678   
1.766       -0.11338     0.01684   
1.768       -0.11594     0.01691   
1.77        -0.11849     0.01698   
1.772       -0.12104     0.01705   
1.774       -0.1236      0.01712   
1.776       -0.12615     0.01719   
1.778       -0.12872     0.01727   
1.78        -0.13127     0.01735   
1.782       -0.13382     0.01742   
1.784       -0.13638     0.01751   
1.786       -0.13895     0.01759   
1.788       -0.1415      0.01767   
1.79        -0.14406     0.01775   
1.792       -0.14662     0.01784   
1.794       -0.14918     0.01793   
1.796       -0.15174     0.01802   
1.798       -0.1543      0.01811   
1.8         -0.15686     0.0182    
1.802       -0.15942     0.01829   
1.804       -0.16198     0.01838   
1.806       -0.16455     0.01847   
1.808       -0.1671      0.01857   
1.81        -0.16966     0.01866   
1.812       -0.17222     0.01876   
1.814       -0.17478     0.01885   
1.816       -0.17734     0.01895   
1.818       -0.1799      0.01904   
1.82        -0.18246     0.01914   
1.822       -0.18502     0.01924   
1.824       -0.18757     0.01934   
1.826       -0.19013     0.01943   
1.828       -0.19269     0.01953   
1.83        -0.19525     0.01963   
1.832       -0.19781     0.01972   
1.834       -0.20037     0.01982   
1.836       -0.20292     0.01992   
1.838       -0.20548     0.02001   
1.84        -0.20803     0.02011   
1.842       -0.21058     0.0202    
1.844       -0.21314     0.02029   
1.846       -0.21569     0.02039   
1.848       -0.21824     0.02048   
1.85        -0.2208      0.02057   
1.852       -0.22335     0.02066   
1.854       -0.2259      0.02075   
1.856       -0.22845     0.02084   
1.858       -0.231       0.02092   
1.86        -0.23354     0.02101   
1.862       -0.23609     0.02109   
1.864       -0.23864     0.02118   
1.866       -0.24118     0.02126   
1.868       -0.24372     0.02133   
1.87        -0.24627     0.02141   
1.872       -0.24881     0.02149   
1.874       -0.25134     0.02156   
1.876       -0.25389     0.02163   
1.878       -0.25642     0.0217    
1.88        -0.25896     0.02177   
1.882       -0.26149     0.02183   
1.884       -0.26403     0.0219    
1.886       -0.26656     0.02196   
1.888       -0.26909     0.02201   
1.89        -0.27162     0.02207   
1.892       -0.27415     0.02212   
1.894       -0.27667     0.02217   
1.896       -0.2792      0.02222   
1.898       -0.28173     0.02226   
1.9         -0.28425     0.0223    
1.902       -0.28676     0.02234   
1.904       -0.28929     0.02238   
1.906       -0.2918      0.02241   
1.908       -0.29432     0.02244   
1.91        -0.29683     0.02247   
1.912       -0.29935     0.02249   
1.914       -0.30185     0.02251   
1.916       -0.30436     0.02253   
1.918       -0.30687     0.02254   
1.92        -0.30938     0.02255   
1.922       -0.31188     0.02256   
1.924       -0.31438     0.02256   
1.926       -0.31687     0.02256   
1.928       -0.31937     0.02256   
1.93        -0.32187     0.02255   
1.932       -0.32435     0.02254   
1.934       -0.32684     0.02253   
1.936       -0.32933     0.02251   
1.938       -0.33182     0.02249   
1.94        -0.3343      0.02246   
1.942       -0.33678     0.02243   
1.944       -0.33926     0.0224    
1.946       -0.34173     0.02236   
1.948       -0.34421     0.02232   
1.95        -0.34668     0.02228   
1.952       -0.34915     0.02223   
1.954       -0.35161     0.02218   
1.956       -0.35408     0.02212   
1.958       -0.35654     0.02207   
1.96        -0.35899     0.022     
1.962       -0.36145     0.02194   
1.964       -0.36391     0.02187   
1.966       -0.36635     0.0218    
1.968       -0.36881     0.02172   
1.97        -0.37125     0.02164   
1.972       -0.37369     0.02156   
1.974       -0.37613     0.02148   
1.976       -0.37856     0.02139   
1.978       -0.381       0.0213    
1.98        -0.38343     0.02121   
1.982       -0.38586     0.02111   
1.984       -0.38829     0.02102   
1.986       -0.3907      0.02092   
1.988       -0.39312     0.02082   
1.99        -0.39554     0.02071   
1.992       -0.39795     0.02061   
1.994       -0.40036     0.02051   
1.996       -0.40276     0.0204    
1.998       -0.40517     0.0203    
2           -0.40757     0.02019   

==> anc/Fig6/Fig6.pionBEC-traceZero.model.dat <==
#mu_pi/m_pi (e-3p)/mpi^4
0           0           
1.0001      1.94069E-4  
1.0201      0.0371      
1.0401      0.0704      
1.0601      0.10031     
1.0801      0.12707     
1.1001      0.15087     
1.1201      0.1719      
1.1401      0.19032     
1.1601      0.20628     
1.1801      0.21992     
1.2001      0.23138     
1.2201      0.24075     
1.2401      0.24817     
1.2601      0.25371     
1.2801      0.25749     
1.3001      0.25957     
1.3201      0.26004     
1.3401      0.25897     
1.3601      0.25643     
1.3801      0.25248     
1.4001      0.24717     
1.4201      0.24057     
1.4401      0.23272     
1.4601      0.22368     
1.4801      0.21347     
1.5001      0.20215     
1.5201      0.18975     
1.5401      0.1763      
1.5601      0.16185     
1.5801      0.14642     
1.6001      0.13004     
1.6201      0.11273     
1.6401      0.09454     
1.6601      0.07547     
1.6801      0.05555     
1.7001      0.03481     
1.7201      0.01325     
1.7401      -0.00908    
1.7601      -0.03219    
1.7801      -0.05605    
1.8001      -0.08065    
1.8201      -0.10597    
1.8401      -0.13199    
1.8601      -0.15871    
1.8801      -0.1861     
1.9001      -0.21417    
1.9201      -0.24289    
1.9401      -0.27226    
1.9601      -0.30226    
1.9801      -0.33289    
2.0001      -0.36413


==> anc/Fig7/trace_anomaly_28x10_MS_130.dat <==
0 0 2.71985e-313 0 0 0.896305 0.105946 -1.79527e-15 1.79527e-15
0.0037037 1.82221e-05 5.4674e-06 2.9884e-20 -2.9884e-20 0.896323 0.105946 1.63209e-15 -1.63209e-15
0.00740741 7.28877e-05 2.18696e-05 9.96235e-20 -9.96235e-20 0.896378 0.105946 1.46891e-15 -1.46891e-15
0.0111111 0.000163995 4.91945e-05 1.19524e-19 -1.19524e-19 0.896469 0.105946 1.63209e-15 -1.63209e-15
0.0148148 0.00029154 8.74603e-05 -7.96928e-20 7.96928e-20 0.896597 0.105946 1.63209e-16 -1.63209e-16
0.0185185 0.00045552 0.000136625 -7.17145e-19 7.17145e-19 0.896761 0.105916 -1.79527e-15 1.79527e-15
0.0222222 0.000655927 0.000196688 -3.98313e-19 3.98313e-19 0.896961 0.105916 -8.16196e-16 8.16196e-16
0.0259259 0.000892755 0.00026765 -1.11576e-18 1.11576e-18 0.897198 0.105916 -1.14255e-15 1.14255e-15
0.0296296 0.00116599 0.00034954 1.59386e-18 -1.59386e-18 0.897471 0.105916 1.63209e-15 -1.63209e-15
0.0333333 0.00147564 0.000442269 -2.23152e-18 2.23152e-18 0.897781 0.105886 -2.28481e-15 2.28481e-15
0.037037 0.00182167 0.000545536 -2.55005e-18 2.55005e-18 0.898127 0.105825 8.16196e-16 -8.16196e-16
0.0407407 0.00220408 0.000659942 2.86888e-18 -2.86888e-18 0.898509 0.105795 -8.16196e-16 8.16196e-16
0.0444444 0.00262286 0.000784885 -3.18831e-19 3.18831e-19 0.898928 0.105795 -1.95845e-15 1.95845e-15
0.0481481 0.00307799 0.000920968 1.27502e-18 -1.27502e-18 0.899383 0.105585 -3.26358e-16 3.26358e-16
0.0518519 0.00356946 0.00106729 -4.46183e-18 4.46183e-18 0.899875 0.105434 -1.46891e-15 1.46891e-15
0.0555556 0.00409724 0.00122444 -3.82658e-18 3.82658e-18 0.900402 0.105374 -1.79527e-15 1.79527e-15
0.0592593 0.00466132 0.00139244 -1.91269e-18 1.91269e-18 0.900966 0.105344 1.63209e-16 -1.63209e-16
0.062963 0.00526167 0.00156947 1.08385e-17 -1.08385e-17 0.901567 0.105314 -1.46891e-15 1.46891e-15
0.0666667 0.00589828 0.00175703 7.65014e-18 -7.65014e-18 0.902203 0.105374 1.46891e-15 -1.46891e-15
0.0703704 0.00657113 0.00195604 1.14767e-17 -1.14767e-17 0.902876 0.105555 -4.89537e-16 4.89537e-16
0.0740741 0.00728018 0.00216528 -8.92667e-18 8.92667e-18 0.903585 0.105735 2.28481e-15 -2.28481e-15
0.0777778 0.00802542 0.00238476 -8.92667e-18 8.92667e-18 0.90433 0.105705 1.63209e-16 -1.63209e-16
0.0814815 0.00880682 0.00261478 1.27502e-17 -1.27502e-17 0.905112 0.105795 1.46891e-15 -1.46891e-15
0.0851852 0.00962434 0.00285473 -5.1001e-18 5.1001e-18 0.905929 0.105765 1.30573e-15 -1.30573e-15
0.0888889 0.010478 0.00310401 -7.65014e-18 7.65014e-18 0.906783 0.105825 -1.95845e-15 1.95845e-15
0.0925926 0.0113677 0.00336895 1.78503e-17 -1.78503e-17 0.907673 0.105856 -2.44829e-15 2.44829e-15
0.0962963 0.0122934 0.00363991 -2.55005e-18 2.55005e-18 0.908598 0.105825 -1.14255e-15 1.14255e-15
0.1 0.0132551 0.00392292 2.29504e-17 -2.29504e-17 0.90956 0.105705 1.30573e-15 -1.30573e-15
0.103704 0.0142528 0.00421797 -3.82658e-17 3.82658e-17 0.910558 0.105765 -1.46891e-15 1.46891e-15
0.107407 0.0152865 0.00452204 5.1001e-18 -5.1001e-18 0.911592 0.106036 1.63209e-15 -1.63209e-15
0.111111 0.016356 0.00483516 -1.53003e-17 1.53003e-17 0.912661 0.106036 2.44829e-15 -2.44829e-15
0.114815 0.0174614 0.00516031 -1.27502e-17 1.27502e-17 0.913766 0.105856 -1.95845e-15 1.95845e-15
0.118519 0.0186026 0.00548847 4.07947e-17 -4.07947e-17 0.914908 0.105795 3.26358e-16 -3.26358e-16
0.122222 0.0197796 0.00582266 1.53003e-17 -1.53003e-17 0.916085 0.105705 6.52716e-16 -6.52716e-16
0.125926 0.0209924 0.00616588 -3.05885e-17 3.05885e-17 0.917297 0.105464 1.79527e-15 -1.79527e-15
0.12963 0.0222408 0.00651813 -2.29504e-17 2.29504e-17 0.918546 0.105494 -1.79527e-15 1.79527e-15
0.133333 0.0235249 0.00687941 2.55005e-17 -2.55005e-17 0.91983 0.105314 -1.63209e-15 1.63209e-15
0.137037 0.0248445 0.00724671 -4.59129e-17 4.59129e-17 0.92115 0.105314 -1.14255e-15 1.14255e-15
0.140741 0.0261998 0.00762305 -1.02002e-17 1.02002e-17 0.922505 0.105404 1.63209e-15 -1.63209e-15
0.144444 0.0275905 0.0080054 -3.57067e-17 3.57067e-17 0.923896 0.105735 2.44829e-15 -2.44829e-15
0.148148 0.0290167 0.00839679 6.12072e-17 -6.12072e-17 0.925322 0.105946 -1.30573e-15 1.30573e-15
0.151852 0.0304783 0.0087942 0 0 0.926783 0.105976 6.52716e-16 -6.52716e-16
0.155556 0.0319752 0.00919763 5.1001e-17 -5.1001e-17 0.92828 0.106036 1.63209e-15 -1.63209e-15
0.159259 0.0335075 0.00960709 5.1001e-17 -5.1001e-17 0.929813 0.105976 1.14255e-15 -1.14255e-15
0.162963 0.0350749 0.0100226 -5.1001e-17 5.1001e-17 0.93138 0.105856 1.95845e-15 -1.95845e-15
0.166667 0.0366776 0.0104561 -4.07947e-17 4.07947e-17 0.932983 0.105735 9.79375e-16 -9.79375e-16
0.17037 0.0383154 0.0109077 3.57067e-17 -3.57067e-17 0.93462 0.105645 -1.79527e-15 1.79527e-15
0.174074 0.0399883 0.0113412 -3.05885e-17 3.05885e-17 0.936293 0.105434 1.63209e-15 -1.63209e-15
0.177778 0.0416961 0.0117718 1.53003e-17 -1.53003e-17 0.938001 0.104922 -2.44829e-15 2.44829e-15
0.181481 0.043439 0.0122083 -1.02002e-16 1.02002e-16 0.939744 0.104982 1.30573e-15 -1.30573e-15
0.185185 0.0452167 0.0126629 -5.1001e-17 5.1001e-17 0.941522 0.105103 -6.52716e-16 6.52716e-16
0.188889 0.0470292 0.0131266 -7.14134e-17 7.14134e-17 0.943334 0.105163 -1.95845e-15 1.95845e-15
0.192593 0.0488764 0.0135932 -8.16196e-17 8.16196e-17 0.945181 0.105193 1.30573e-15 -1.30573e-15
0.196296 0.0507584 0.0140659 9.17957e-17 -9.17957e-17 0.947063 0.105193 1.63209e-15 -1.63209e-15
0.2 0.052675 0.0145506 -8.16196e-17 8.16196e-17 0.94898 0.105193 1.46891e-15 -1.46891e-15
0.203704 0.0546261 0.0150444 -3.05885e-17 3.05885e-17 0.950931 0.105193 -1.46891e-15 1.46891e-15
0.207407 0.0566117 0.0155592 0 0 0.952917 0.105013 -2.28481e-15 2.28481e-15
0.211111 0.0586317 0.0160831 -8.16196e-17 8.16196e-17 0.954937 0.104802 0 0
0.214815 0.060686 0.0165648 -3.05885e-17 3.05885e-17 0.956991 0.104712 -1.95845e-15 1.95845e-15
0.218519 0.0627746 0.0170796 3.05885e-17 -3.05885e-17 0.95908 0.10438 1.46891e-15 -1.46891e-15
0.222222 0.0648974 0.0176336 6.12072e-17 -6.12072e-17 0.961202 0.104561 1.79527e-15 -1.79527e-15
0.225926 0.0670543 0.0181574 -6.12072e-17 6.12072e-17 0.963359 0.105013 1.14255e-15 -1.14255e-15
0.22963 0.0692452 0.0186662 8.16196e-17 -8.16196e-17 0.96555 0.105163 -9.79375e-16 9.79375e-16
0.233333 0.07147 0.0192021 -1.83622e-16 1.83622e-16 0.967775 0.104922 2.61147e-15 -2.61147e-15
0.237037 0.0737287 0.019729 0 0 0.970034 0.105464 -1.63209e-15 1.63209e-15
0.240741 0.0760212 0.02028 -1.63209e-16 1.63209e-16 0.972326 0.106096 0 0
0.244444 0.0783474 0.020855 -1.83622e-16 1.83622e-16 0.974652 0.106096 1.46891e-15 -1.46891e-15
0.248148 0.0807072 0.021412 -1.22414e-16 1.22414e-16 0.977012 0.106157 1.95845e-15 -1.95845e-15
0.251852 0.0831005 0.0219569 1.73415e-16 -1.73415e-16 0.979406 0.105886 2.28481e-15 -2.28481e-15
0.255556 0.0855273 0.0225139 1.83622e-16 -1.83622e-16 0.981832 0.105916 -1.14255e-15 1.14255e-15
0.259259 0.0879874 0.0230799 1.63209e-16 -1.63209e-16 0.984292 0.105645 -1.14255e-15 1.14255e-15
0.262963 0.0904807 0.02367 -1.32621e-16 1.32621e-16 0.986786 0.105615 3.26358e-16 -3.26358e-16
0.266667 0.0930073 0.0243022 1.22414e-16 -1.22414e-16 0.989312 0.104952 1.95845e-15 -1.95845e-15
0.27037 0.0955669 0.0249104 4.07947e-17 -4.07947e-17 0.991872 0.104982 -1.79527e-15 1.79527e-15
0.274074 0.0981594 0.0254493 6.12072e-17 -6.12072e-17 0.994464 0.105043 -6.52716e-16 6.52716e-16
0.277778 0.100785 0.0260514 -2.65211e-16 2.65211e-16 0.99709 0.104832 2.28481e-15 -2.28481e-15
0.281481 0.103443 0.0266385 1.42797e-16 -1.42797e-16 0.999748 0.104802 -2.44829e-15 2.44829e-15
0.285185 0.106134 0.0271804 2.04004e-16 -2.04004e-16 1.00244 0.104712 4.89537e-16 -4.89537e-16
0.288889 0.108858 0.0277856 1.42797e-16 -1.42797e-16 1.00516 0.104832 2.12163e-15 -2.12163e-15
0.292593 0.111614 0.0284118 1.42797e-16 -1.42797e-16 1.00792 0.104681 -1.79527e-15 1.79527e-15
0.296296 0.114402 0.0290591 -1.02002e-16 1.02002e-16 1.01071 0.104742 -1.95845e-15 1.95845e-15
0.3 0.117223 0.029601 -2.24416e-16 2.24416e-16 1.01353 0.104772 4.89537e-16 -4.89537e-16
0.303704 0.120076 0.030167 1.22414e-16 -1.22414e-16 1.01638 0.104681 -1.63209e-15 1.63209e-15
0.307407 0.122961 0.0307391 -1.02002e-16 1.02002e-16 1.01927 0.104742 1.63209e-15 -1.63209e-15
0.311111 0.125877 0.0313412 2.04004e-16 -2.04004e-16 1.02218 0.105253 -1.46891e-15 1.46891e-15
0.314815 0.128826 0.031853 6.12072e-17 -6.12072e-17 1.02513 0.105494 -1.30573e-15 1.30573e-15
0.318519 0.131807 0.0323347 -1.22414e-16 1.22414e-16 1.02811 0.105494 1.79527e-15 -1.79527e-15
0.322222 0.134819 0.0328465 -1.42797e-16 1.42797e-16 1.03112 0.105404 6.52716e-16 -6.52716e-16
0.325926 0.137864 0.0333885 1.63209e-16 -1.63209e-16 1.03417 0.105735 -1.63209e-15 1.63209e-15
0.32963 0.140941 0.0340207 -8.16196e-17 8.16196e-17 1.03725 0.106458 1.63209e-16 -1.63209e-16
0.333333 0.144053 0.0344723 -2.04004e-16 2.04004e-16 1.04036 0.106217 2.77464e-15 -2.77464e-15
0.337037 0.147198 0.0350443 -1.42797e-16 1.42797e-16 1.0435 0.106578 -2.77464e-15 2.77464e-15
0.340741 0.150378 0.0355562 -8.16196e-17 8.16196e-17 1.04668 0.106759 -1.63209e-16 1.63209e-16
0.344444 0.153593 0.0360379 3.05885e-16 -3.05885e-16 1.0499 0.106398 -3.26358e-16 3.26358e-16
0.348148 0.156843 0.0364895 -2.85623e-16 2.85623e-16 1.05315 0.106699 1.63209e-15 -1.63209e-15
0.351852 0.160128 0.0368508 -2.04004e-17 2.04004e-17 1.05643 0.106668 2.28481e-15 -2.28481e-15
0.355556 0.163449 0.0375432 1.22414e-16 -1.22414e-16 1.05975 0.106819 -3.26358e-16 3.26358e-16
0.359259 0.166806 0.0382658 0 0 1.06311 0.107301 -1.46891e-15 1.46891e-15
0.362963 0.170198 0.0386873 1.63209e-16 -1.63209e-16 1.0665 0.10721 6.52716e-16 -6.52716e-16
0.366667 0.173626 0.0390485 2.65211e-16 -2.65211e-16 1.06993 0.107301 3.26358e-16 -3.26358e-16
0.37037 0.17709 0.039741 4.07947e-16 -4.07947e-16 1.0734 0.107361 -6.52716e-16 6.52716e-16
0.374074 0.18059 0.0402528 3.87475e-16 -3.87475e-16 1.0769 0.107451 1.63209e-16 -1.63209e-16
0.377778 0.184125 0.0406141 -4.07947e-16 4.07947e-16 1.08043 0.107391 1.46891e-15 -1.46891e-15
0.381481 0.187696 0.0411861 -2.85623e-16 2.85623e-16 1.084 0.107361 -9.79375e-16 9.79375e-16
0.385185 0.191303 0.0414571 -8.16196e-17 8.16196e-17 1.08761 0.107572 1.46891e-15 -1.46891e-15
0.388889 0.194944 0.0420291 1.63209e-16 -1.63209e-16 1.09125 0.107481 8.16196e-16 -8.16196e-16
0.392593 0.19862 0.0425108 2.85623e-16 -2.85623e-16 1.09493 0.107421 -2.44829e-15 2.44829e-15
0.396296 0.202331 0.0428119 4.48893e-16 -4.48893e-16 1.09864 0.107391 1.79527e-15 -1.79527e-15
0.4 0.206075 0.0431431 4.89537e-16 -4.89537e-16 1.10238 0.107572 6.52716e-16 -6.52716e-16
0.403704 0.209853 0.043414 3.26358e-16 -3.26358e-16 1.10616 0.107873 -1.30573e-15 1.30573e-15
0.407407 0.213664 0.0435947 -3.26358e-16 3.26358e-16 1.10997 0.108174 2.28481e-15 -2.28481e-15
0.411111 0.217508 0.0441065 -4.07947e-16 4.07947e-16 1.11381 0.108445 2.61147e-15 -2.61147e-15
0.414815 0.221383 0.0444377 3.26358e-16 -3.26358e-16 1.11769 0.108505 9.79375e-16 -9.79375e-16
0.418519 0.22529 0.044799 -1.22414e-16 1.22414e-16 1.12159 0.108806 3.26358e-16 -3.26358e-16
0.422222 0.229227 0.0451301 -2.44829e-16 2.44829e-16 1.12553 0.109077 8.16196e-16 -8.16196e-16
0.425926 0.233194 0.045371 -3.67303e-16 3.67303e-16 1.1295 0.109258 -4.89537e-16 4.89537e-16
0.42963 0.23719 0.0454312 4.48893e-16 -4.48893e-16 1.13349 0.109559 -1.79527e-15 1.79527e-15
0.433333 0.241214 0.0458226 2.85623e-16 -2.85623e-16 1.13752 0.10995 -9.79375e-16 9.79375e-16
0.437037 0.245265 0.0458226 -4.07947e-16 4.07947e-16 1.14157 0.11004 1.63209e-16 -1.63209e-16
0.440741 0.249342 0.0458828 -2.04004e-16 2.04004e-16 1.14565 0.10992 1.95845e-15 -1.95845e-15
0.444444 0.253445 0.0459731 -2.04004e-16 2.04004e-16 1.14975 0.10989 9.79375e-16 -9.79375e-16
0.448148 0.257572 0.0461237 4.07947e-16 -4.07947e-16 1.15388 0.10989 -1.79527e-15 1.79527e-15
0.451852 0.261721 0.0463946 -3.26358e-16 3.26358e-16 1.15803 0.10992 -1.30573e-15 1.30573e-15
0.455556 0.265893 0.046515 -3.26358e-16 3.26358e-16 1.1622 0.10983 2.12163e-15 -2.12163e-15
0.459259 0.270086 0.0467258 2.85623e-16 -2.85623e-16 1.16639 0.109739 0 0
0.462963 0.274297 0.0469365 -1.22414e-16 1.22414e-16 1.1706 0.10983 -4.89537e-16 4.89537e-16
0.466667 0.278527 0.0471774 -2.85623e-16 2.85623e-16 1.17483 0.11001 -1.30573e-15 1.30573e-15
0.47037 0.282774 0.0475387 -4.07947e-17 4.07947e-17 1.17908 0.110281 1.46891e-15 -1.46891e-15
0.474074 0.287036 0.0477193 -7.75251e-16 7.75251e-16 1.18334 0.110402 -9.79375e-16 9.79375e-16
0.477778 0.291312 0.0475387 -7.34305e-16 7.34305e-16 1.18762 0.111064 -9.79375e-16 9.79375e-16
0.481481 0.295601 0.0479602 4.89537e-16 -4.89537e-16 1.19191 0.111666 -3.26358e-16 3.26358e-16
0.485185 0.2999 0.0481107 2.85623e-16 -2.85623e-16 1.1962 0.111787 -1.30573e-15 1.30573e-15
0.488889 0.304208 0.0482311 0 0 1.20051 0.111967 1.14255e-15 -1.14255e-15
0.492593 0.308524 0.0484118 -4.07947e-16 4.07947e-16 1.20483 0.112118 1.63209e-15 -1.63209e-15
0.496296 0.312846 0.0483817 -3.26358e-16 3.26358e-16 1.20915 0.112058 9.79375e-16 -9.79375e-16
0.5 0.317172 0.0485924 -1.63209e-16 1.63209e-16 1.21348 0.112088 0 0
0.503704 0.3215 0.0485322 4.48893e-16 -4.48893e-16 1.21781 0.112329 1.79527e-15 -1.79527e-15
0.507407 0.325829 0.0486225 7.34305e-16 -7.34305e-16 1.22213 0.112238 0 0
0.511111 0.330156 0.0482612 -6.12072e-16 6.12072e-16 1.22646 0.112238 -2.77464e-15 2.77464e-15
0.514815 0.33448 0.0483215 7.34305e-16 -7.34305e-16 1.23078 0.112449 1.95845e-15 -1.95845e-15
0.518519 0.338798 0.0488333 -4.89537e-16 4.89537e-16 1.2351 0.112118 -1.46891e-15 1.46891e-15
0.522222 0.343109 0.0492247 1.22414e-16 -1.22414e-16 1.23941 0.111787 2.28481e-15 -2.28481e-15
0.525926 0.34741 0.0496763 6.93661e-16 -6.93661e-16 1.24371 0.112208 2.44829e-15 -2.44829e-15
0.52963 0.351699 0.0500375 -4.48893e-16 4.48893e-16 1.248 0.112208 -1.46891e-15 1.46891e-15
0.533333 0.355975 0.0503386 3.67303e-16 -3.67303e-16 1.25228 0.11263 2.61147e-15 -2.61147e-15
0.537037 0.360234 0.0503085 -4.48893e-16 4.48893e-16 1.25654 0.113051 1.30573e-15 -1.30573e-15
0.540741 0.364474 0.0501881 4.48893e-16 -4.48893e-16 1.26078 0.113412 -1.30573e-15 1.30573e-15
0.544444 0.368694 0.0502784 -4.07947e-16 4.07947e-16 1.265 0.113352 9.79375e-16 -9.79375e-16
0.548148 0.37289 0.0505192 3.26358e-16 -3.26358e-16 1.2692 0.113593 -8.16196e-16 8.16196e-16
0.551852 0.37706 0.0510612 8.16196e-17 -8.16196e-17 1.27337 0.113744 -1.63209e-15 1.63209e-15
0.555556 0.381203 0.0510612 -8.16196e-17 8.16196e-17 1.27751 0.114105 1.95845e-15 -1.95845e-15
0.559259 0.385314 0.0515128 -9.79375e-16 9.79375e-16 1.28162 0.114647 -2.61147e-15 2.61147e-15
0.562963 0.389439 0.0516031 8.97785e-16 -8.97785e-16 1.28574 0.114767 -9.79375e-16 9.79375e-16
0.566667 0.393614 0.0517536 -6.52716e-16 6.52716e-16 1.28992 0.114677 -2.61147e-15 2.61147e-15
0.57037 0.397824 0.0520547 2.44829e-16 -2.44829e-16 1.29413 0.114436 -1.46891e-15 1.46891e-15
0.574074 0.402058 0.0522353 8.97785e-16 -8.97785e-16 1.29836 0.114135 1.79527e-15 -1.79527e-15
0.577778 0.406303 0.0522052 9.79375e-16 -9.79375e-16 1.30261 0.114436 0 0
0.581481 0.410544 0.0521751 4.89537e-16 -4.89537e-16 1.30685 0.114255 2.44829e-15 -2.44829e-15
0.585185 0.414772 0.0522956 -8.16196e-16 8.16196e-16 1.31108 0.114858 1.14255e-15 -1.14255e-15
0.588889 0.418972 0.0522052 4.07947e-16 -4.07947e-16 1.31528 0.114135 2.12163e-15 -2.12163e-15
0.592593 0.423135 0.0520547 -5.71126e-16 5.71126e-16 1.31944 0.115098 -1.95845e-15 1.95845e-15
0.596296 0.427248 0.052145 8.16196e-16 -8.16196e-16 1.32355 0.114948 -8.16196e-16 8.16196e-16
0.6 0.4313 0.0526267 -7.34305e-16 7.34305e-16 1.32761 0.115128 -2.44829e-15 2.44829e-15
0.603704 0.435281 0.0527472 -6.52716e-16 6.52716e-16 1.33159 0.11543 1.30573e-15 -1.30573e-15
0.607407 0.43918 0.0527773 8.97785e-16 -8.97785e-16 1.33548 0.11543 3.26358e-16 -3.26358e-16
0.611111 0.442986 0.0529278 8.97785e-16 -8.97785e-16 1.33929 0.11561 1.95845e-15 -1.95845e-15
0.614815 0.446691 0.0532289 -7.34305e-16 7.34305e-16 1.343 0.116002 -2.44829e-15 2.44829e-15
0.618519 0.450284 0.05356 3.26358e-16 -3.26358e-16 1.34659 0.116152 2.61147e-15 -2.61147e-15
0.622222 0.453756 0.0542224 9.79375e-16 -9.79375e-16 1.35006 0.116152 -9.79375e-16 9.79375e-16
0.625926 0.457098 0.0549751 7.34305e-16 -7.34305e-16 1.3534 0.116152 -1.14255e-15 1.14255e-15
0.62963 0.460301 0.0551557 0 0 1.35661 0.116062 -1.14255e-15 1.14255e-15
0.633333 0.463357 0.0548847 0 0 1.35966 0.115941 -1.95845e-15 1.95845e-15
0.637037 0.466257 0.0550353 0 0 1.36256 0.116242 -1.79527e-15 1.79527e-15
0.640741 0.468995 0.0557277 6.52716e-16 -6.52716e-16 1.3653 0.115971 2.28481e-15 -2.28481e-15
0.644444 0.471562 0.0559987 4.89537e-16 -4.89537e-16 1.36787 0.116152 -1.30573e-15 1.30573e-15
0.648148 0.47395 0.05636 -8.97785e-16 8.97785e-16 1.37026 0.115791 -2.12163e-15 2.12163e-15
0.651852 0.476154 0.0567514 -9.79375e-16 9.79375e-16 1.37246 0.11546 -2.61147e-15 2.61147e-15
0.655556 0.478166 0.0572632 8.97785e-16 -8.97785e-16 1.37447 0.11567 2.93782e-15 -2.93782e-15
0.659259 0.479981 0.0574739 9.79375e-16 -9.79375e-16 1.37629 0.11564 -1.63209e-16 1.63209e-16
0.662963 0.481591 0.0580158 8.97785e-16 -8.97785e-16 1.3779 0.115701 -1.14255e-15 1.14255e-15
0.666667 0.482991 0.0583169 0 0 1.3793 0.115761 1.95845e-15 -1.95845e-15
0.67037 0.484176 0.0592201 1.63209e-16 -1.63209e-16 1.38048 0.116092 -1.30573e-15 1.30573e-15
0.674074 0.48514 0.0594911 8.97785e-16 -8.97785e-16 1.38145 0.116965 3.26358e-15 -3.26358e-15
0.677778 0.485879 0.0597922 4.89537e-16 -4.89537e-16 1.38218 0.116965 -8.16196e-16 8.16196e-16
0.681481 0.486388 0.0599728 5.71126e-16 -5.71126e-16 1.38269 0.117025 2.61147e-15 -2.61147e-15
0.685185 0.486662 0.0607556 -9.79375e-16 9.79375e-16 1.38297 0.117296 -2.28481e-15 2.28481e-15
0.688889 0.486698 0.0607255 7.34305e-16 -7.34305e-16 1.383 0.117657 -1.63209e-16 1.63209e-16
0.692593 0.486498 0.0605749 5.71126e-16 -5.71126e-16 1.3828 0.117989 -3.26358e-16 3.26358e-16
0.696296 0.486069 0.0615383 -9.79375e-16 9.79375e-16 1.38237 0.118741 4.89537e-16 -4.89537e-16
0.7 0.485415 0.0615685 8.16196e-17 -8.16196e-17 1.38172 0.118531 1.63209e-15 -1.63209e-15
0.703704 0.484544 0.0613878 8.97785e-16 -8.97785e-16 1.38085 0.118049 2.44829e-15 -2.44829e-15
0.707407 0.483461 0.0616588 8.16196e-16 -8.16196e-16 1.37977 0.117838 1.95845e-15 -1.95845e-15
0.711111 0.482171 0.0618093 5.71126e-16 -5.71126e-16 1.37848 0.117627 -1.14255e-15 1.14255e-15
0.714815 0.480681 0.0615986 -5.71126e-16 5.71126e-16 1.37699 0.117146 -1.79527e-15 1.79527e-15
0.718519 0.478996 0.0615383 3.26358e-16 -3.26358e-16 1.3753 0.117266 2.28481e-15 -2.28481e-15
0.722222 0.477122 0.0619899 4.89537e-16 -4.89537e-16 1.37343 0.116875 2.12163e-15 -2.12163e-15
0.725926 0.475063 0.0625319 7.34305e-16 -7.34305e-16 1.37137 0.116754 2.61147e-15 -2.61147e-15
0.72963 0.472825 0.0629835 5.71126e-16 -5.71126e-16 1.36913 0.116333 -1.30573e-15 1.30573e-15
0.733333 0.470413 0.0628028 8.16196e-16 -8.16196e-16 1.36672 0.116694 2.93782e-15 -2.93782e-15
0.737037 0.467831 0.0631641 6.52716e-16 -6.52716e-16 1.36414 0.116544 2.12163e-15 -2.12163e-15
0.740741 0.465085 0.0631942 1.63209e-16 -1.63209e-16 1.36139 0.116453 -1.63209e-15 1.63209e-15
0.744444 0.46218 0.063405 0 0 1.35849 0.116604 -1.79527e-15 1.79527e-15
0.748148 0.459119 0.0633146 4.89537e-16 -4.89537e-16 1.35542 0.116664 2.61147e-15 -2.61147e-15
0.751852 0.455908 0.0633448 -6.52716e-16 6.52716e-16 1.35221 0.117025 -1.63209e-15 1.63209e-15
0.755556 0.45255 0.0634953 -6.52716e-16 6.52716e-16 1.34886 0.117567 8.16196e-16 -8.16196e-16
0.759259 0.44905 0.0634351 1.22414e-15 -1.22414e-15 1.34536 0.117718 0 0
0.762963 0.445412 0.0634953 5.71126e-16 -5.71126e-16 1.34172 0.117959 -6.52716e-16 6.52716e-16
0.766667 0.44164 0.0637964 5.71126e-16 -5.71126e-16 1.33795 0.117657 2.28481e-15 -2.28481e-15
0.77037 0.437738 0.0637964 9.79375e-16 -9.79375e-16 1.33404 0.118771 3.26358e-15 -3.26358e-15
0.774074 0.433709 0.063706 -4.07947e-16 4.07947e-16 1.33001 0.118892 1.79527e-15 -1.79527e-15
0.777778 0.429557 0.0644286 8.97785e-16 -8.97785e-16 1.32586 0.119072 -1.14255e-15 1.14255e-15
0.781481 0.425286 0.0652114 -1.14255e-15 1.14255e-15 1.32159 0.118862 -3.101e-15 3.101e-15
0.785185 0.420899 0.0651211 -8.16196e-17 8.16196e-17 1.3172 0.119614 -9.79375e-16 9.79375e-16
0.788889 0.416399 0.0655124 -3.26358e-16 3.26358e-16 1.3127 0.119253 -1.95845e-15 1.95845e-15
0.792593 0.411789 0.0657232 -2.44829e-16 2.44829e-16 1.30809 0.120006 -1.79527e-15 1.79527e-15
0.796296 0.407073 0.0656329 -7.34305e-16 7.34305e-16 1.30338 0.120247 8.16196e-16 -8.16196e-16
0.8 0.402252 0.0661748 -2.44829e-16 2.44829e-16 1.29856 0.120367 -8.16196e-16 8.16196e-16
0.803704 0.397331 0.0660845 5.71126e-16 -5.71126e-16 1.29364 0.120698 -4.89537e-16 4.89537e-16
0.807407 0.392312 0.0660243 4.07947e-16 -4.07947e-16 1.28862 0.12115 1.95845e-15 -1.95845e-15
0.811111 0.387197 0.0659339 1.06096e-15 -1.06096e-15 1.2835 0.121451 0 0
0.814815 0.381989 0.0658436 1.63209e-16 -1.63209e-16 1.27829 0.121812 9.79375e-16 -9.79375e-16
0.818519 0.376689 0.0662952 -5.71126e-16 5.71126e-16 1.27299 0.122204 9.79375e-16 -9.79375e-16
0.822222 0.371301 0.0668673 8.97785e-16 -8.97785e-16 1.26761 0.122866 -9.79375e-16 9.79375e-16
0.825926 0.365826 0.0671683 3.26358e-16 -3.26358e-16 1.26213 0.123528 1.95845e-15 -1.95845e-15
0.82963 0.360266 0.0669275 4.89537e-16 -4.89537e-16 1.25657 0.123649 1.95845e-15 -1.95845e-15
0.833333 0.354623 0.0668673 -3.26358e-16 3.26358e-16 1.25093 0.124191 -1.95845e-15 1.95845e-15
0.837037 0.348899 0.067349 -2.85623e-16 2.85623e-16 1.2452 0.12404 6.52716e-16 -6.52716e-16
0.840741 0.343095 0.0678307 -2.85623e-16 2.85623e-16 1.2394 0.123558 0 0
0.844444 0.337213 0.0683124 -4.48893e-16 4.48893e-16 1.23352 0.124522 1.30573e-15 -1.30573e-15
0.848148 0.331254 0.0688844 2.85623e-16 -2.85623e-16 1.22756 0.124853 1.46891e-15 -1.46891e-15
0.851852 0.325219 0.068493 2.85623e-16 -2.85623e-16 1.22152 0.124763 1.79527e-15 -1.79527e-15
0.855556 0.31911 0.0689747 -1.63209e-16 1.63209e-16 1.21542 0.124883 9.79375e-16 -9.79375e-16
0.859259 0.312927 0.0698779 -1.63209e-16 1.63209e-16 1.20923 0.125034 8.16196e-16 -8.16196e-16
0.862963 0.306672 0.0707811 0 0 1.20298 0.125154 -9.79375e-16 9.79375e-16
0.866667 0.300345 0.0717145 4.07947e-17 -4.07947e-17 1.19665 0.125034 2.61147e-15 -2.61147e-15
0.87037 0.293946 0.0727381 4.89537e-16 -4.89537e-16 1.19025 0.125244 1.79527e-15 -1.79527e-15
0.874074 0.287477 0.0733703 -3.67303e-16 3.67303e-16 1.18378 0.124612 1.63209e-16 -1.63209e-16
0.877778 0.280937 0.0743337 4.07947e-16 -4.07947e-16 1.17724 0.124973 8.16196e-16 -8.16196e-16
0.881481 0.274327 0.0746649 0 0 1.17063 0.125786 1.14255e-15 -1.14255e-15


==> anc/Fig7/trace_anomaly_28x10_MS_168.dat <==
0 0 2.71985e-313 0 0 8.50499 0.236188 5.22353e-15 -5.22353e-15
0.0037037 2.74828e-05 1.20638e-05 -9.96235e-21 9.96235e-21 8.50502 0.236188 1.4361e-14 -1.4361e-14
0.00740741 0.000109932 4.82612e-05 -5.9762e-20 5.9762e-20 8.5051 0.236158 -2.61147e-15 2.61147e-15
0.0111111 0.000247353 0.000108535 -2.7891e-19 2.7891e-19 8.50524 0.236158 1.04441e-14 -1.04441e-14
0.0148148 0.00043975 0.000192925 4.78096e-19 -4.78096e-19 8.50543 0.236158 2.35014e-14 -2.35014e-14
0.0185185 0.000687133 0.000301369 -7.96928e-20 7.96928e-20 8.50568 0.236158 1.30573e-14 -1.30573e-14
0.0222222 0.000989512 0.000433839 -9.56193e-19 9.56193e-19 8.50598 0.236128 -2.61147e-15 2.61147e-15
0.0259259 0.0013469 0.000590094 -3.18831e-18 3.18831e-18 8.50634 0.236068 7.8338e-15 -7.8338e-15
0.0296296 0.00175932 0.000770434 4.1427e-18 -4.1427e-18 8.50675 0.236007 6.52716e-15 -6.52716e-15
0.0333333 0.00222678 0.000974558 -3.18831e-18 3.18831e-18 8.50722 0.236007 5.22353e-15 -5.22353e-15
0.037037 0.00274931 0.00120247 6.37663e-18 -6.37663e-18 8.50774 0.236128 1.30573e-15 -1.30573e-15
0.0407407 0.00332693 0.00145416 2.55005e-18 -2.55005e-18 8.50832 0.236128 1.30573e-15 -1.30573e-15
0.0444444 0.00395967 0.00172964 8.28841e-18 -8.28841e-18 8.50895 0.236007 -7.8338e-15 7.8338e-15
0.0481481 0.00464756 0.0020289 -4.46183e-18 4.46183e-18 8.50964 0.235887 -1.30573e-14 1.30573e-14
0.0518519 0.00539062 0.00235134 1.02002e-17 -1.02002e-17 8.51038 0.235616 6.52716e-15 -6.52716e-15
0.0555556 0.00618889 0.00269757 1.14767e-17 -1.14767e-17 8.51118 0.235315 -1.4361e-14 1.4361e-14
0.0592593 0.00704241 0.00306789 8.92667e-18 -8.92667e-18 8.51204 0.235194 -6.52716e-15 6.52716e-15
0.062963 0.00795122 0.00345927 -5.1001e-18 5.1001e-18 8.51294 0.234924 1.4361e-14 -1.4361e-14
0.0666667 0.00891535 0.00387475 5.1001e-18 -5.1001e-18 8.51391 0.234382 -5.22353e-15 5.22353e-15
0.0703704 0.00993485 0.00431431 1.14767e-17 -1.14767e-17 8.51493 0.23396 6.52716e-15 -6.52716e-15
0.0740741 0.0110098 0.00477494 2.29504e-17 -2.29504e-17 8.516 0.23402 -1.17507e-14 1.17507e-14
0.0777778 0.0121402 0.00525966 7.65014e-18 -7.65014e-18 8.51713 0.234472 1.17507e-14 -1.17507e-14
0.0814815 0.0133261 0.00576546 -5.1001e-18 5.1001e-18 8.51832 0.234653 -2.61147e-15 2.61147e-15
0.0851852 0.0145676 0.00629233 2.55005e-17 -2.55005e-17 8.51956 0.234653 2.61147e-15 -2.61147e-15
0.0888889 0.0158647 0.00684027 -2.80505e-17 2.80505e-17 8.52086 0.234984 0 0
0.0925926 0.0172175 0.00740929 4.07947e-17 -4.07947e-17 8.52221 0.234743 -6.52716e-15 6.52716e-15
0.0962963 0.018626 0.00799938 7.65014e-18 -7.65014e-18 8.52362 0.235345 3.9169e-15 -3.9169e-15
0.1 0.0200904 0.00861356 -1.02002e-17 1.02002e-17 8.52508 0.235586 -1.30573e-15 1.30573e-15
0.103704 0.0216106 0.00924882 1.78503e-17 -1.78503e-17 8.5266 0.235285 9.14043e-15 -9.14043e-15
0.107407 0.0231868 0.00990514 2.04004e-17 -2.04004e-17 8.52818 0.234773 1.30573e-14 -1.30573e-14
0.111111 0.024819 0.0105825 -3.57067e-17 3.57067e-17 8.52981 0.234863 3.9169e-15 -3.9169e-15
0.114815 0.0265073 0.011278 -1.02002e-17 1.02002e-17 8.5315 0.235014 -1.30573e-14 1.30573e-14
0.118519 0.0282517 0.0119946 -3.57067e-17 3.57067e-17 8.53324 0.234893 2.61147e-15 -2.61147e-15
0.122222 0.0300524 0.0127292 7.65014e-17 -7.65014e-17 8.53505 0.234984 5.22353e-15 -5.22353e-15
0.125926 0.0319095 0.0134848 1.02002e-17 -1.02002e-17 8.5369 0.235586 6.52716e-15 -6.52716e-15
0.12963 0.0338229 0.0142526 -1.53003e-17 1.53003e-17 8.53882 0.235736 1.56676e-14 -1.56676e-14
0.133333 0.0357929 0.0150474 -1.02002e-17 1.02002e-17 8.54079 0.235797 2.08911e-14 -2.08911e-14
0.137037 0.0378194 0.0158603 6.12072e-17 -6.12072e-17 8.54281 0.236128 -1.30573e-14 1.30573e-14
0.140741 0.0399026 0.0166912 -6.12072e-17 6.12072e-17 8.5449 0.236339 1.30573e-14 -1.30573e-14
0.144444 0.0420426 0.0175402 -3.05885e-17 3.05885e-17 8.54704 0.23679 -9.14043e-15 9.14043e-15
0.148148 0.0442395 0.0184043 6.62952e-17 -6.62952e-17 8.54923 0.23664 -1.4361e-14 1.4361e-14
0.151852 0.0464933 0.0193045 -2.04004e-17 2.04004e-17 8.55149 0.236911 6.52716e-15 -6.52716e-15
0.155556 0.0488042 0.0202288 1.22414e-16 -1.22414e-16 8.5538 0.237031 -1.30573e-15 1.30573e-15
0.159259 0.0511723 0.0211741 8.16196e-17 -8.16196e-17 8.55617 0.237151 -7.8338e-15 7.8338e-15
0.162963 0.0535977 0.0221225 -6.12072e-17 6.12072e-17 8.55859 0.237242 6.52716e-15 -6.52716e-15
0.166667 0.0560804 0.0230889 -9.17957e-17 9.17957e-17 8.56107 0.237362 -6.52716e-15 6.52716e-15
0.17037 0.0586207 0.0240493 -1.22414e-16 1.22414e-16 8.56361 0.237633 1.30573e-15 -1.30573e-15
0.174074 0.0612186 0.0250459 -5.1001e-17 5.1001e-17 8.56621 0.237814 -1.69742e-14 1.69742e-14
0.177778 0.0638742 0.0260093 -8.16196e-17 8.16196e-17 8.56887 0.238326 -7.8338e-15 7.8338e-15
0.181481 0.0665876 0.0270179 5.1001e-17 -5.1001e-17 8.57158 0.238115 0 0
0.185185 0.069359 0.0280475 7.14134e-17 -7.14134e-17 8.57435 0.238837 -7.8338e-15 7.8338e-15
0.188889 0.0721886 0.0290982 -1.02002e-17 1.02002e-17 8.57718 0.238205 2.61147e-15 -2.61147e-15
0.192593 0.0750763 0.0300767 7.14134e-17 -7.14134e-17 8.58007 0.237904 7.8338e-15 -7.8338e-15
0.196296 0.0780224 0.0311305 9.17957e-17 -9.17957e-17 8.58302 0.238055 -2.61147e-15 2.61147e-15
0.2 0.081027 0.0322143 -2.04004e-16 2.04004e-16 8.58602 0.236911 1.30573e-15 -1.30573e-15
0.203704 0.0840902 0.0332981 -1.63209e-16 1.63209e-16 8.58908 0.237001 9.14043e-15 -9.14043e-15
0.207407 0.0872122 0.034382 -1.12208e-16 1.12208e-16 8.59221 0.238175 2.35014e-14 -2.35014e-14
0.211111 0.090393 0.0354959 7.14134e-17 -7.14134e-17 8.59539 0.238898 -7.8338e-15 7.8338e-15
0.214815 0.0936329 0.0366701 -1.63209e-16 1.63209e-16 8.59863 0.239289 -7.8338e-15 7.8338e-15
0.218519 0.0969319 0.0378443 -2.04004e-17 2.04004e-17 8.60192 0.239831 9.14043e-15 -9.14043e-15
0.222222 0.10029 0.0389883 -8.16196e-17 8.16196e-17 8.60528 0.239771 -1.17507e-14 1.17507e-14
0.225926 0.103708 0.0401625 1.42797e-16 -1.42797e-16 8.6087 0.240493 -1.4361e-14 1.4361e-14
0.22963 0.107186 0.0413367 -2.65211e-16 2.65211e-16 8.61218 0.240493 -3.9169e-15 3.9169e-15
0.233333 0.110723 0.0424506 -1.63209e-16 1.63209e-16 8.61572 0.241186 -6.52716e-15 6.52716e-15
0.237037 0.11432 0.0435345 -1.22414e-16 1.22414e-16 8.61931 0.240945 -1.82809e-14 1.82809e-14
0.240741 0.117977 0.0446484 -3.26358e-16 3.26358e-16 8.62297 0.241758 -1.30573e-15 1.30573e-15
0.244444 0.121695 0.0457624 -2.24416e-16 2.24416e-16 8.62669 0.24227 1.30573e-15 -1.30573e-15
0.248148 0.125473 0.0468763 8.16196e-17 -8.16196e-17 8.63047 0.242089 -1.17507e-14 1.17507e-14
0.251852 0.129312 0.0480505 0 0 8.6343 0.24233 -6.52716e-15 6.52716e-15
0.255556 0.133211 0.0491945 1.42797e-16 -1.42797e-16 8.6382 0.241788 1.56676e-14 -1.56676e-14
0.259259 0.137171 0.0504289 -2.04004e-17 2.04004e-17 8.64216 0.241848 1.04441e-14 -1.04441e-14
0.262963 0.141192 0.0516934 -2.44829e-16 2.44829e-16 8.64619 0.242089 3.9169e-15 -3.9169e-15
0.266667 0.145275 0.0530181 1.42797e-16 -1.42797e-16 8.65027 0.24239 -9.14043e-15 9.14043e-15
0.27037 0.149419 0.0543127 8.16196e-17 -8.16196e-17 8.65441 0.242541 -2.35014e-14 2.35014e-14
0.274074 0.153625 0.0554568 -2.44829e-16 2.44829e-16 8.65862 0.242962 -2.61147e-15 2.61147e-15
0.277778 0.157892 0.0565707 1.83622e-16 -1.83622e-16 8.66289 0.243444 -1.04441e-14 1.04441e-14
0.281481 0.162222 0.0576245 1.63209e-16 -1.63209e-16 8.66721 0.243414 1.69742e-14 -1.69742e-14
0.285185 0.166614 0.0586481 -2.44829e-16 2.44829e-16 8.67161 0.243624 -2.35014e-14 2.35014e-14
0.288889 0.171068 0.0597319 3.26358e-16 -3.26358e-16 8.67606 0.244046 3.9169e-15 -3.9169e-15
0.292593 0.175585 0.0610265 1.02002e-16 -1.02002e-16 8.68058 0.244738 3.9169e-15 -3.9169e-15
0.296296 0.180164 0.0623813 0 0 8.68516 0.24519 5.22353e-15 -5.22353e-15
0.3 0.184807 0.0635254 -2.04004e-16 2.04004e-16 8.6898 0.246093 6.52716e-15 -6.52716e-15
0.303704 0.189512 0.0647598 4.07947e-16 -4.07947e-16 8.69451 0.246515 -5.22353e-15 5.22353e-15
0.307407 0.194281 0.0660544 -1.63209e-16 1.63209e-16 8.69927 0.247418 3.9169e-15 -3.9169e-15
0.311111 0.199114 0.0672887 4.48893e-16 -4.48893e-16 8.70411 0.247568 9.14043e-15 -9.14043e-15
0.314815 0.204011 0.0685833 2.04004e-16 -2.04004e-16 8.709 0.247749 -3.9169e-15 3.9169e-15
0.318519 0.208971 0.0697274 8.16196e-17 -8.16196e-17 8.71396 0.248652 -2.61147e-15 2.61147e-15
0.322222 0.213996 0.0709016 -3.26358e-16 3.26358e-16 8.71899 0.249555 2.61147e-15 -2.61147e-15
0.325926 0.219085 0.0720757 -2.04004e-16 2.04004e-16 8.72408 0.250429 0 0
0.32963 0.224238 0.0732499 1.22414e-16 -1.22414e-16 8.72923 0.25097 -2.61147e-15 2.61147e-15
0.333333 0.229457 0.0743337 3.26358e-16 -3.26358e-16 8.73445 0.251362 -2.61147e-15 2.61147e-15
0.337037 0.234742 0.075538 2.04004e-16 -2.04004e-16 8.73973 0.251603 2.61147e-15 -2.61147e-15
0.340741 0.240093 0.0766821 6.12072e-16 -6.12072e-16 8.74509 0.251633 -2.61147e-15 2.61147e-15
0.344444 0.245512 0.0777358 -3.26358e-16 3.26358e-16 8.7505 0.251874 -3.9169e-15 3.9169e-15
0.348148 0.250998 0.0788799 6.52716e-16 -6.52716e-16 8.75599 0.251151 9.14043e-15 -9.14043e-15
0.351852 0.256553 0.0798734 -8.16196e-17 8.16196e-17 8.76155 0.251934 5.22353e-15 -5.22353e-15
0.355556 0.262177 0.0807164 -6.93661e-16 6.93661e-16 8.76717 0.252897 2.61147e-15 -2.61147e-15
0.359259 0.267869 0.0814992 1.63209e-16 -1.63209e-16 8.77286 0.25377 -2.08911e-14 2.08911e-14
0.362963 0.273632 0.0824626 6.52716e-16 -6.52716e-16 8.77862 0.253831 1.95845e-14 -1.95845e-14
0.366667 0.279465 0.0832755 8.16196e-17 -8.16196e-17 8.78446 0.25377 9.14043e-15 -9.14043e-15
0.37037 0.285368 0.0844195 0 0 8.79036 0.25365 0 0
0.374074 0.291343 0.0856238 8.16196e-17 -8.16196e-17 8.79634 0.254252 0 0
0.377778 0.297389 0.0864367 -3.67303e-16 3.67303e-16 8.80238 0.255246 2.61147e-15 -2.61147e-15
0.381481 0.303506 0.0875506 -4.07947e-17 4.07947e-17 8.8085 0.255637 -3.9169e-15 3.9169e-15
0.385185 0.309696 0.0880625 7.34305e-16 -7.34305e-16 8.81469 0.256209 -2.61147e-15 2.61147e-15
0.388889 0.315958 0.0887549 3.26358e-16 -3.26358e-16 8.82095 0.256179 -1.82809e-14 1.82809e-14
0.392593 0.322293 0.0901398 -1.63209e-16 1.63209e-16 8.82729 0.256089 1.17507e-14 -1.17507e-14
0.396296 0.328701 0.0912538 5.30482e-16 -5.30482e-16 8.83369 0.256028 9.14043e-15 -9.14043e-15
0.4 0.335183 0.091314 -4.48893e-16 4.48893e-16 8.84018 0.255697 -7.8338e-15 7.8338e-15
0.403704 0.341737 0.0917957 -4.48893e-16 4.48893e-16 8.84673 0.255788 5.22353e-15 -5.22353e-15
0.407407 0.348366 0.0920366 -7.34305e-16 7.34305e-16 8.85336 0.255637 1.30573e-15 -1.30573e-15
0.411111 0.355068 0.0928494 8.16196e-16 -8.16196e-16 8.86006 0.25639 5.22353e-15 -5.22353e-15
0.414815 0.361844 0.0939634 0 0 8.86684 0.256179 1.82809e-14 -1.82809e-14
0.418519 0.368694 0.0947161 1.63209e-16 -1.63209e-16 8.87369 0.257112 -3.9169e-15 3.9169e-15
0.422222 0.375619 0.0951075 -5.71126e-16 5.71126e-16 8.88061 0.258166 3.9169e-15 -3.9169e-15
0.425926 0.382618 0.095258 1.63209e-16 -1.63209e-16 8.88761 0.25922 1.17507e-14 -1.17507e-14
0.42963 0.389691 0.0956494 -4.89537e-16 4.89537e-16 8.89468 0.260093 5.22353e-15 -5.22353e-15
0.433333 0.396839 0.0956193 -5.71126e-16 5.71126e-16 8.90183 0.260123 -9.14043e-15 9.14043e-15
0.437037 0.404061 0.0960709 -4.07947e-16 4.07947e-16 8.90905 0.260424 5.22353e-15 -5.22353e-15
0.440741 0.411358 0.0964924 6.52716e-16 -6.52716e-16 8.91635 0.260213 1.30573e-15 -1.30573e-15
0.444444 0.418729 0.0968536 8.97785e-16 -8.97785e-16 8.92372 0.260243 9.14043e-15 -9.14043e-15
0.448148 0.426174 0.0979676 -3.26358e-16 3.26358e-16 8.93117 0.260364 -6.52716e-15 6.52716e-15
0.451852 0.433694 0.0990816 -4.07947e-16 4.07947e-16 8.93869 0.260213 0 0
0.455556 0.441288 0.099774 -7.34305e-16 7.34305e-16 8.94628 0.260334 1.4361e-14 -1.4361e-14
0.459259 0.448956 0.100075 -6.52716e-16 6.52716e-16 8.95395 0.260815 1.17507e-14 -1.17507e-14
0.462963 0.456698 0.0997439 5.71126e-16 -5.71126e-16 8.96169 0.261628 -1.30573e-15 1.30573e-15
0.466667 0.464514 0.100346 4.89537e-16 -4.89537e-16 8.96951 0.26205 1.17507e-14 -1.17507e-14
0.47037 0.472403 0.100617 7.34305e-16 -7.34305e-16 8.9774 0.26223 0 0
0.474074 0.480366 0.101641 8.97785e-16 -8.97785e-16 8.98536 0.262351 -1.30573e-15 1.30573e-15
0.477778 0.488402 0.101159 3.26358e-16 -3.26358e-16 8.9934 0.26214 7.8338e-15 -7.8338e-15
0.481481 0.496511 0.101851 -1.63209e-16 1.63209e-16 9.0015 0.262411 0 0
0.485185 0.504693 0.101821 6.52716e-16 -6.52716e-16 9.00969 0.26214 -1.04441e-14 1.04441e-14
0.488889 0.512947 0.101821 -8.16196e-17 8.16196e-17 9.01794 0.261779 3.9169e-15 -3.9169e-15
0.492593 0.521273 0.102152 2.44829e-16 -2.44829e-16 9.02627 0.261538 -1.4361e-14 1.4361e-14
0.496296 0.529671 0.10137 -8.16196e-17 8.16196e-17 9.03466 0.260213 -1.82809e-14 1.82809e-14
0.5 0.53814 0.10152 -4.07947e-16 4.07947e-16 9.04313 0.25943 7.8338e-15 -7.8338e-15
0.503704 0.54668 0.102273 -1.22414e-15 1.22414e-15 9.05167 0.258858 0 0
0.507407 0.555291 0.102273 7.34305e-16 -7.34305e-16 9.06028 0.259099 -3.9169e-15 3.9169e-15
0.511111 0.563972 0.102574 8.16196e-17 -8.16196e-17 9.06896 0.258708 -1.17507e-14 1.17507e-14
0.514815 0.572722 0.101641 -8.16196e-17 8.16196e-17 9.07772 0.257233 1.82809e-14 -1.82809e-14
0.518519 0.581542 0.102152 -6.52716e-16 6.52716e-16 9.08654 0.258317 -1.04441e-14 1.04441e-14
0.522222 0.590431 0.102213 -1.46891e-15 1.46891e-15 9.09542 0.258377 1.30573e-14 -1.30573e-14
0.525926 0.599387 0.101249 1.5505e-15 -1.5505e-15 9.10438 0.259069 -1.30573e-14 1.30573e-14
0.52963 0.608412 0.101821 -1.06096e-15 1.06096e-15 9.1134 0.2594 1.30573e-14 -1.30573e-14
0.533333 0.617503 0.101912 1.63209e-16 -1.63209e-16 9.1225 0.260273 2.61147e-15 -2.61147e-15
0.537037 0.626661 0.102183 1.63209e-16 -1.63209e-16 9.13165 0.260334 0 0
0.540741 0.635884 0.102423 -4.89537e-16 4.89537e-16 9.14088 0.261508 -2.61147e-15 2.61147e-15
0.544444 0.645173 0.102544 -7.34305e-16 7.34305e-16 9.15017 0.261839 -9.14043e-15 9.14043e-15
0.548148 0.654527 0.103327 -1.14255e-15 1.14255e-15 9.15952 0.262531 -9.14043e-15 9.14043e-15
0.551852 0.663944 0.103658 -1.22414e-15 1.22414e-15 9.16894 0.262261 5.22353e-15 -5.22353e-15
0.555556 0.673425 0.103838 1.14255e-15 -1.14255e-15 9.17842 0.26214 -1.30573e-14 1.30573e-14
0.559259 0.682968 0.10426 -5.71126e-16 5.71126e-16 9.18796 0.261056 -1.82809e-14 1.82809e-14
0.562963 0.692586 0.104501 -7.34305e-16 7.34305e-16 9.19758 0.261056 -9.14043e-15 9.14043e-15
0.566667 0.702287 0.105615 -1.14255e-15 1.14255e-15 9.20728 0.261929 5.22353e-15 -5.22353e-15
0.57037 0.712068 0.106548 -1.63209e-15 1.63209e-15 9.21706 0.263284 1.30573e-14 -1.30573e-14
0.574074 0.721926 0.107542 4.89537e-16 -4.89537e-16 9.22692 0.264428 1.69742e-14 -1.69742e-14
0.577778 0.731856 0.107752 2.44829e-16 -2.44829e-16 9.23685 0.265632 1.04441e-14 -1.04441e-14
0.581481 0.741856 0.10703 -8.16196e-16 8.16196e-16 9.24685 0.265181 1.30573e-14 -1.30573e-14
0.585185 0.751922 0.107271 8.16196e-16 -8.16196e-16 9.25691 0.26494 -5.22353e-15 5.22353e-15
0.588889 0.762049 0.10718 8.16196e-16 -8.16196e-16 9.26704 0.263736 -3.9169e-15 3.9169e-15
0.592593 0.772236 0.109318 1.46891e-15 -1.46891e-15 9.27723 0.263314 -5.22353e-15 5.22353e-15
0.596296 0.782477 0.10992 9.79375e-16 -9.79375e-16 9.28747 0.263435 2.61147e-15 -2.61147e-15
0.6 0.792771 0.110311 8.16196e-16 -8.16196e-16 9.29776 0.263013 -2.35014e-14 2.35014e-14
0.603704 0.803114 0.110703 -1.14255e-15 1.14255e-15 9.30811 0.262953 -2.61147e-15 2.61147e-15
0.607407 0.813501 0.110552 -1.79527e-15 1.79527e-15 9.31849 0.263435 1.30573e-14 -1.30573e-14
0.611111 0.823931 0.110823 6.52716e-16 -6.52716e-16 9.32892 0.263525 2.61147e-15 -2.61147e-15
0.614815 0.834399 0.111365 -8.16196e-16 8.16196e-16 9.33939 0.263555 6.52716e-15 -6.52716e-15
0.618519 0.844904 0.111245 1.63209e-15 -1.63209e-15 9.3499 0.263374 2.61147e-15 -2.61147e-15
0.622222 0.85544 0.110914 -1.79527e-15 1.79527e-15 9.36043 0.264097 -1.95845e-14 1.95845e-14
0.625926 0.866006 0.111425 9.79375e-16 -9.79375e-16 9.371 0.265181 2.61147e-15 -2.61147e-15
0.62963 0.876598 0.111606 1.95845e-15 -1.95845e-15 9.38159 0.265392 1.30573e-15 -1.30573e-15
0.633333 0.887213 0.112389 1.46891e-15 -1.46891e-15 9.39221 0.264428 2.61147e-15 -2.61147e-15
0.637037 0.897848 0.112389 2.44829e-15 -2.44829e-15 9.40284 0.264308 2.61147e-15 -2.61147e-15
0.640741 0.9085 0.11284 2.28481e-15 -2.28481e-15 9.41349 0.264519 -1.95845e-14 1.95845e-14
0.644444 0.919167 0.113382 9.79375e-16 -9.79375e-16 9.42416 0.26479 1.04441e-14 -1.04441e-14
0.648148 0.929845 0.114978 -1.63209e-15 1.63209e-15 9.43484 0.264217 -1.04441e-14 1.04441e-14
0.651852 0.940531 0.11552 -1.46891e-15 1.46891e-15 9.44552 0.264007 1.17507e-14 -1.17507e-14
0.655556 0.951223 0.116062 1.95845e-15 -1.95845e-15 9.45622 0.265301 6.52716e-15 -6.52716e-15
0.659259 0.961917 0.116935 -1.79527e-15 1.79527e-15 9.46691 0.265301 -3.9169e-15 3.9169e-15
0.662963 0.972612 0.116965 1.14255e-15 -1.14255e-15 9.4776 0.264217 -6.52716e-15 6.52716e-15
0.666667 0.983304 0.117507 1.95845e-15 -1.95845e-15 9.4883 0.264037 1.82809e-14 -1.82809e-14
0.67037 0.99399 0.118591 0 0 9.49898 0.264729 1.56676e-14 -1.56676e-14
0.674074 1.00467 0.118802 9.79375e-16 -9.79375e-16 9.50966 0.264127 -2.08911e-14 2.08911e-14
0.677778 1.01534 0.119825 9.79375e-16 -9.79375e-16 9.52033 0.264579 -1.30573e-14 1.30573e-14
0.681481 1.02599 0.120036 -1.95845e-15 1.95845e-15 9.53098 0.264187 9.14043e-15 -9.14043e-15
0.685185 1.03663 0.120247 1.63209e-16 -1.63209e-16 9.54162 0.264308 -9.14043e-15 9.14043e-15
0.688889 1.04725 0.120728 9.79375e-16 -9.79375e-16 9.55224 0.264639 -2.21978e-14 2.21978e-14
0.692593 1.05786 0.120337 1.14255e-15 -1.14255e-15 9.56285 0.264519 9.14043e-15 -9.14043e-15
0.696296 1.06845 0.12124 -8.16196e-16 8.16196e-16 9.57344 0.264037 1.30573e-15 -1.30573e-15
0.7 1.07902 0.120909 4.89537e-16 -4.89537e-16 9.58402 0.263706 9.14043e-15 -9.14043e-15
0.703704 1.08958 0.121692 4.89537e-16 -4.89537e-16 9.59457 0.264157 -9.14043e-15 9.14043e-15
0.707407 1.10011 0.121812 1.14255e-15 -1.14255e-15 9.6051 0.264609 2.4808e-14 -2.4808e-14
0.711111 1.11062 0.122083 -8.16196e-16 8.16196e-16 9.61561 0.265181 9.14043e-15 -9.14043e-15
0.714815 1.1211 0.122384 6.52716e-16 -6.52716e-16 9.6261 0.266205 -9.14043e-15 9.14043e-15
0.718519 1.13156 0.123468 -1.14255e-15 1.14255e-15 9.63656 0.266686 1.69742e-14 -1.69742e-14
0.722222 1.14199 0.124251 2.28481e-15 -2.28481e-15 9.64699 0.267559 1.82809e-14 -1.82809e-14
0.725926 1.15239 0.124943 -8.16196e-16 8.16196e-16 9.65739 0.268282 -1.82809e-14 1.82809e-14
0.72963 1.16276 0.124161 2.12163e-15 -2.12163e-15 9.66776 0.268312 0 0
0.733333 1.1731 0.123859 3.26358e-16 -3.26358e-16 9.67809 0.268372 3.9169e-15 -3.9169e-15
0.737037 1.1834 0.123769 1.95845e-15 -1.95845e-15 9.6884 0.268312 3.9169e-15 -3.9169e-15
0.740741 1.19367 0.123739 0 0 9.69866 0.269336 9.14043e-15 -9.14043e-15
0.744444 1.2039 0.124251 1.95845e-15 -1.95845e-15 9.70889 0.27051 -2.4808e-14 2.4808e-14
0.748148 1.21409 0.124341 1.95845e-15 -1.95845e-15 9.71908 0.271895 3.9169e-15 -3.9169e-15
0.751852 1.22424 0.125034 -1.63209e-15 1.63209e-15 9.72924 0.273159 1.56676e-14 -1.56676e-14
0.755556 1.23435 0.126569 1.79527e-15 -1.79527e-15 9.73934 0.272798 0 0
0.759259 1.24442 0.12684 1.14255e-15 -1.14255e-15 9.74941 0.271714 -7.8338e-15 7.8338e-15
0.762963 1.25444 0.128105 1.95845e-15 -1.95845e-15 9.75943 0.272166 -7.8338e-15 7.8338e-15
0.766667 1.26442 0.128737 2.28481e-15 -2.28481e-15 9.76941 0.274123 -1.4361e-14 1.4361e-14
0.77037 1.27435 0.129158 1.14255e-15 -1.14255e-15 9.77934 0.274544 7.8338e-15 -7.8338e-15
0.774074 1.28423 0.130573 -6.52716e-16 6.52716e-16 9.78923 0.275056 1.30573e-15 -1.30573e-15
0.777778 1.29407 0.131236 1.14255e-15 -1.14255e-15 9.79906 0.275899 -1.69742e-14 1.69742e-14
0.781481 1.30385 0.132982 -1.79527e-15 1.79527e-15 9.80884 0.276712 6.52716e-15 -6.52716e-15
0.785185 1.31358 0.134186 -1.79527e-15 1.79527e-15 9.81858 0.277073 -9.14043e-15 9.14043e-15
0.788889 1.32326 0.134848 -1.46891e-15 1.46891e-15 9.82826 0.276953 -9.14043e-15 9.14043e-15
0.792593 1.33289 0.134999 8.16196e-16 -8.16196e-16 9.83788 0.276712 -2.61147e-15 2.61147e-15
0.796296 1.34246 0.135902 0 0 9.84746 0.277374 9.14043e-15 -9.14043e-15
0.8 1.35198 0.137227 4.89537e-16 -4.89537e-16 9.85697 0.280204 -6.52716e-15 6.52716e-15
0.803704 1.36144 0.137558 -2.28481e-15 2.28481e-15 9.86643 0.281529 -5.22353e-15 5.22353e-15
0.807407 1.37084 0.138582 -1.79527e-15 1.79527e-15 9.87584 0.279933 5.22353e-15 -5.22353e-15
0.811111 1.38019 0.139244 1.63209e-15 -1.63209e-15 9.88518 0.279933 3.9169e-15 -3.9169e-15
0.814815 1.38947 0.139063 3.26358e-15 -3.26358e-15 9.89447 0.281198 1.4361e-14 -1.4361e-14
0.818519 1.3987 0.139967 -3.26358e-15 3.26358e-15 9.90369 0.280385 1.56676e-14 -1.56676e-14
0.822222 1.40786 0.140569 -1.14255e-15 1.14255e-15 9.91286 0.278819 -3.9169e-15 3.9169e-15
0.825926 1.41697 0.142375 1.46891e-15 -1.46891e-15 9.92196 0.278307 1.82809e-14 -1.82809e-14
0.82963 1.42601 0.14376 -3.59174e-15 3.59174e-15 9.931 0.280295 -1.30573e-15 1.30573e-15
0.833333 1.43498 0.145115 3.101e-15 -3.101e-15 9.93998 0.280686 2.4808e-14 -2.4808e-14
0.837037 1.4439 0.146108 -2.12163e-15 2.12163e-15 9.94889 0.280626 -9.14043e-15 9.14043e-15
0.840741 1.45275 0.146982 -2.28481e-15 2.28481e-15 9.95774 0.280295 0 0
0.844444 1.46153 0.149059 -4.89537e-16 4.89537e-16 9.96652 0.281228 -3.9169e-15 3.9169e-15
0.848148 1.47025 0.14927 -2.93782e-15 2.93782e-15 9.97524 0.282673 -1.4361e-14 1.4361e-14
0.851852 1.4789 0.149179 -3.26358e-15 3.26358e-15 9.98389 0.282221 3.9169e-15 -3.9169e-15
0.855556 1.48748 0.149872 2.28481e-15 -2.28481e-15 9.99247 0.282402 0 0
0.859259 1.496 0.151648 3.59174e-15 -3.59174e-15 10.001 0.283335 -1.56676e-14 1.56676e-14
0.862963 1.50444 0.153123 -2.28481e-15 2.28481e-15 10.0094 0.285112 -1.30573e-14 1.30573e-14
0.866667 1.51282 0.154448 -2.61147e-15 2.61147e-15 10.0178 0.285774 -2.08911e-14 2.08911e-14
0.87037 1.52113 0.155351 -2.93782e-15 2.93782e-15 10.0261 0.286436 -1.04441e-14 1.04441e-14
0.874074 1.52937 0.156796 -2.28481e-15 2.28481e-15 10.0344 0.287731 -7.8338e-15 7.8338e-15
0.877778 1.53754 0.157037 -3.26358e-16 3.26358e-16 10.0425 0.288183 -3.9169e-15 3.9169e-15
0.881481 1.54564 0.157459 -9.79375e-16 9.79375e-16 10.0506 0.288484 9.14043e-15 -9.14043e-15


==> anc/Fig7/trace_anomaly_36x12_MS_130.dat <==
0 0 2.67048e-313 0 0 0.896305 0.105946 -1.79527e-15 1.79527e-15
0.0037037 6.83952e-06 5.10612e-06 9.33312e-07 1.03929e-06 0.896312 0.105946 9.33312e-07 1.03929e-06
0.00740741 2.73631e-05 2.04245e-05 3.73325e-06 4.15775e-06 0.896332 0.105946 3.73325e-06 4.15775e-06
0.0111111 6.15859e-05 4.5943e-05 8.39679e-06 9.35118e-06 0.896367 0.105916 8.39679e-06 9.35118e-06
0.0148148 0.000109533 8.16497e-05 1.49209e-05 1.6619e-05 0.896415 0.105916 1.49209e-05 1.6619e-05
0.0185185 0.00017124 0.000127502 2.33027e-05 2.59551e-05 0.896476 0.105916 2.33027e-05 2.59551e-05
0.0222222 0.000246751 0.000183501 3.3539e-05 3.73626e-05 0.896552 0.105916 3.3539e-05 3.73626e-05
0.0259259 0.000336123 0.000249525 4.56118e-05 5.08203e-05 0.896641 0.105886 4.56118e-05 5.08203e-05
0.0296296 0.00043942 0.000325756 5.95212e-05 6.63253e-05 0.896744 0.105916 5.95212e-05 6.63253e-05
0.0333333 0.000556718 0.000411861 7.52671e-05 8.38776e-05 0.896862 0.105946 7.52671e-05 8.38776e-05
0.037037 0.000688103 0.000507902 9.28193e-05 0.000103477 0.896993 0.105916 9.28193e-05 0.000103477
0.0407407 0.000833669 0.000613878 0.000112208 0.000125064 0.897139 0.105856 0.000112208 0.000125064
0.0444444 0.000993524 0.000729488 0.000133343 0.000148698 0.897299 0.105795 0.000133343 0.000148698
0.0481481 0.00116778 0.000855034 0.000156285 0.000174288 0.897473 0.105765 0.000156285 0.000174288
0.0518519 0.00135657 0.000989912 0.000181002 0.000201896 0.897662 0.105795 0.000181002 0.000201896
0.0555556 0.00156002 0.00113443 0.000207436 0.000231461 0.897865 0.105946 0.000207436 0.000231461
0.0592593 0.00177828 0.00128857 0.000235616 0.000262953 0.898083 0.106096 0.000235616 0.000262953
0.062963 0.00201151 0.00145235 0.000265512 0.000296402 0.898317 0.105916 0.000265512 0.000296402
0.0666667 0.00225988 0.00162577 0.000297094 0.000331777 0.898565 0.105916 0.000297094 0.000331777
0.0703704 0.00252355 0.00180942 0.000330272 0.000368809 0.898829 0.106006 0.000330272 0.000368809
0.0740741 0.00280271 0.00200271 0.000365196 0.000407646 0.899108 0.106036 0.000365196 0.000407646
0.0777778 0.00309757 0.00220472 0.000401926 0.000448592 0.899403 0.106127 0.000401926 0.000448592
0.0814815 0.00340833 0.00241577 0.000439861 0.000491042 0.899713 0.106157 0.000439861 0.000491042
0.0851852 0.0037352 0.00263645 0.000479602 0.000535299 0.90004 0.106217 0.000479602 0.000535299
0.0888889 0.00407841 0.00286587 0.000520848 0.000581363 0.900383 0.106247 0.000520848 0.000581363
0.0925926 0.00443819 0.00310401 0.0005636 0.000628932 0.900743 0.106367 0.0005636 0.000628932
0.0962963 0.0048148 0.00335089 0.000607857 0.000678307 0.90112 0.106578 0.000607857 0.000678307
0.1 0.00520849 0.00360078 0.000653619 0.000729187 0.901514 0.106729 0.000653619 0.000729187
0.103704 0.00561952 0.00385969 0.000700586 0.000781874 0.901925 0.106668 0.000700586 0.000781874
0.107407 0.00604818 0.0041156 0.000749058 0.000835765 0.902353 0.106939 0.000749058 0.000835765
0.111111 0.00649475 0.00438355 0.000799035 0.000891463 0.9028 0.10718 0.000799035 0.000891463
0.114815 0.00695952 0.00466355 0.000850217 0.000948365 0.903265 0.107481 0.000850217 0.000948365
0.118519 0.00744281 0.00494956 0.000902603 0.00100707 0.903748 0.107542 0.000902603 0.00100707
0.122222 0.00794493 0.00525063 0.000956494 0.00106668 0.90425 0.107662 0.000956494 0.00106668
0.125926 0.0084662 0.00555471 0.00101129 0.0011278 0.904771 0.107782 0.00101129 0.0011278
0.12963 0.00900697 0.00586481 0.00106759 0.00119042 0.905312 0.107843 0.00106759 0.00119042
0.133333 0.00956758 0.00618996 0.00112479 0.00125395 0.905873 0.107873 0.00112479 0.00125395
0.137037 0.0101484 0.00652415 0.0011829 0.00131898 0.906453 0.107993 0.0011829 0.00131898
0.140741 0.0107498 0.00686134 0.00124221 0.00138491 0.907055 0.107963 0.00124221 0.00138491
0.144444 0.0113721 0.00721962 0.00130272 0.00145205 0.907677 0.107993 0.00130272 0.00145205
0.148148 0.0120157 0.00757488 0.00136384 0.00152039 0.908321 0.107782 0.00136384 0.00152039
0.151852 0.0126811 0.00793315 0.00142616 0.00158663 0.908986 0.107692 0.00142616 0.00158663
0.155556 0.0133686 0.00830045 0.00148908 0.00165196 0.909674 0.107813 0.00148908 0.00165196
0.159259 0.0140787 0.00867378 0.00155291 0.0017179 0.910384 0.107873 0.00155291 0.0017179
0.162963 0.0148117 0.00906516 0.00161734 0.00178383 0.911117 0.107993 0.00161734 0.00178383
0.166667 0.0155682 0.00943849 0.00168267 0.00184976 0.911873 0.107993 0.00168267 0.00184976
0.17037 0.0163485 0.0098088 0.0017486 0.001916 0.912654 0.108324 0.0017486 0.001916
0.174074 0.0171532 0.0101821 0.00181514 0.00198193 0.913458 0.108294 0.00181514 0.00198193
0.177778 0.0179826 0.0105735 0.00188198 0.00204787 0.914288 0.108144 0.00188198 0.00204787
0.181481 0.0188373 0.0109709 0.00194942 0.0021135 0.915142 0.108144 0.00194942 0.0021135
0.185185 0.0197178 0.0113683 0.00201746 0.00217853 0.916023 0.108264 0.00201746 0.00217853
0.188889 0.0206245 0.0117868 0.0020855 0.00224326 0.91693 0.108053 0.0020855 0.00224326
0.192593 0.021558 0.0122204 0.00215414 0.00230769 0.917863 0.108053 0.00215414 0.00230769
0.196296 0.0225188 0.0126509 0.00222279 0.00237332 0.918824 0.107782 0.00222279 0.00237332
0.2 0.0235073 0.0130332 0.00229173 0.00244829 0.919812 0.107481 0.00229173 0.00244829
0.203704 0.0245243 0.0134246 0.00236068 0.00252325 0.920829 0.107271 0.00236068 0.00252325
0.207407 0.0255701 0.0138732 0.00242962 0.00259852 0.921875 0.107271 0.00242962 0.00259852
0.211111 0.0266454 0.0142736 0.00249857 0.00267409 0.92295 0.10697 0.00249857 0.00267409
0.214815 0.0277507 0.0146861 0.00256751 0.00274936 0.924056 0.10715 0.00256751 0.00274936
0.218519 0.0288866 0.0150865 0.00263615 0.00282462 0.925192 0.106909 0.00263615 0.00282462
0.222222 0.0300537 0.0154749 0.0027048 0.00289387 0.926359 0.106548 0.0027048 0.00289387
0.225926 0.0312525 0.0158753 0.00277284 0.00295649 0.927558 0.106488 0.00277284 0.00295649
0.22963 0.0324838 0.0162938 0.00284058 0.0030167 0.928789 0.106217 0.00284058 0.0030167
0.233333 0.0337481 0.0167213 0.00290772 0.00307692 0.930053 0.106367 0.00290772 0.00307692
0.237037 0.035046 0.0170916 0.00297455 0.00313412 0.931351 0.106217 0.00297455 0.00313412
0.240741 0.0363783 0.0175463 0.00304079 0.00319132 0.932683 0.106127 0.00304079 0.00319132
0.244444 0.0377454 0.018043 0.00310702 0.00324552 0.93405 0.106337 0.00310702 0.00324552
0.248148 0.0391482 0.0185578 0.00317025 0.00329971 0.935453 0.106398 0.00317025 0.00329971
0.251852 0.0405872 0.0189763 0.00323347 0.00335089 0.936892 0.106187 0.00323347 0.00335089
0.255556 0.0420631 0.0192894 0.0032967 0.00339906 0.938368 0.106217 0.0032967 0.00339906
0.259259 0.0435766 0.0197441 0.00335992 0.00344422 0.939882 0.105795 0.00335992 0.00344422
0.262963 0.0451283 0.0202378 0.00342014 0.00348938 0.941433 0.105494 0.00342014 0.00348938
0.266667 0.0467189 0.0207015 0.00348035 0.00353153 0.943024 0.105223 0.00348035 0.00353153
0.27037 0.0483491 0.0211169 0.00353755 0.00356766 0.944654 0.104802 0.00353755 0.00356766
0.274074 0.0500196 0.0215956 0.00359777 0.00363991 0.946325 0.104441 0.00359777 0.00363991
0.277778 0.0517311 0.0220532 0.00365196 0.00368508 0.948036 0.10438 0.00365196 0.00368508
0.281481 0.0534844 0.0225621 0.00370615 0.00368206 0.949789 0.104591 0.00370615 0.00368206
0.285185 0.0552803 0.0229354 0.00376034 0.00370916 0.951585 0.10438 0.00376034 0.00370916
0.288889 0.05712 0.0233418 0.00381152 0.00374228 0.953425 0.10432 0.00381152 0.00374228
0.292593 0.0590042 0.0237182 0.00385668 0.00376937 0.955309 0.104471 0.00385668 0.00376937
0.296296 0.0609343 0.0240885 0.00389883 0.00379045 0.957239 0.104501 0.00389883 0.00379045
0.3 0.0629113 0.0243956 0.00393797 0.0038055 0.959216 0.10429 0.00393797 0.0038055
0.303704 0.0649364 0.024796 0.0039741 0.00381453 0.961241 0.103929 0.0039741 0.00381453
0.307407 0.0670107 0.0251422 0.00401023 0.00381152 0.963316 0.104079 0.00401023 0.00381152
0.311111 0.0691352 0.0253228 0.00404335 0.00379948 0.96544 0.10426 0.00404335 0.00379948
0.314815 0.0713113 0.0258317 0.00407947 0.0037754 0.967616 0.10441 0.00407947 0.0037754
0.318519 0.0735399 0.0264007 0.00411259 0.00373927 0.969845 0.104561 0.00411259 0.00373927
0.322222 0.0758222 0.0266867 0.00414872 0.00369411 0.972127 0.104621 0.00414872 0.00369411
0.325926 0.0781594 0.0270901 0.00418786 0.00362185 0.974464 0.104832 0.00418786 0.00362185
0.32963 0.0805525 0.0273852 0.00418485 0.00351046 0.976858 0.105013 0.00418485 0.00351046
0.333333 0.0830028 0.0275989 0.00416377 0.00347132 0.979308 0.105223 0.00416377 0.00347132
0.337037 0.0855113 0.0278097 0.00413367 0.00336895 0.981816 0.105314 0.00413367 0.00336895
0.340741 0.0880796 0.0280505 0.0041156 0.00345626 0.984385 0.105223 0.0041156 0.00345626
0.344444 0.0907089 0.0283847 0.00417883 0.00359777 0.987014 0.105374 0.00417883 0.00359777
0.348148 0.0934008 0.0286617 0.00423904 0.0037483 0.989706 0.105344 0.00423904 0.0037483
0.351852 0.0961568 0.0288002 0.00429624 0.00387776 0.992462 0.105344 0.00429624 0.00387776
0.355556 0.0989785 0.0290862 0.00430528 0.00374228 0.995284 0.105103 0.00430528 0.00374228
0.359259 0.101867 0.0297034 0.00423603 0.00371518 0.998172 0.104892 0.00423603 0.00371518
0.362963 0.104825 0.0300406 0.00429022 0.00370615 1.00113 0.104772 0.00429022 0.00370615
0.366667 0.107853 0.0300888 0.00434743 0.0037483 1.00416 0.104862 0.00434743 0.0037483
0.37037 0.110953 0.0302273 0.00419388 0.00378142 1.00726 0.105314 0.00419388 0.00378142
0.374074 0.114127 0.0305283 0.00401324 0.00380851 1.01043 0.106096 0.00401324 0.00380851
0.377778 0.117376 0.0309799 0.00410356 0.00382357 1.01368 0.107 0.00410356 0.00382357
0.381481 0.120703 0.0314917 0.00396808 0.00376937 1.01701 0.107271 0.00396808 0.00376937
0.385185 0.124109 0.0317928 0.00378443 0.00385668 1.02041 0.107331 0.00378443 0.00385668
0.388889 0.127597 0.032124 0.00359475 0.00409453 1.0239 0.106939 0.00359475 0.00409453
0.392593 0.131168 0.0323347 0.00345626 0.00410958 1.02747 0.106759 0.00345626 0.00410958
0.396296 0.134824 0.0325154 0.0032967 0.00411861 1.03113 0.106729 0.0032967 0.00411861
0.4 0.138567 0.0324552 0.00330272 0.00411861 1.03487 0.107301 0.00330272 0.00411861
0.403704 0.142397 0.0326659 0.00319132 0.0041156 1.0387 0.107271 0.00319132 0.0041156
0.407407 0.146318 0.0327863 0.00341411 0.00395604 1.04262 0.107662 0.00341411 0.00395604
0.411111 0.150329 0.0331777 0.00347132 0.00395002 1.04663 0.107451 0.00347132 0.00395002
0.414815 0.154434 0.0336895 0.00345325 0.00391389 1.05074 0.108083 0.00345325 0.00391389
0.418519 0.158631 0.0335992 0.00343218 0.00358271 1.05494 0.108204 0.00343218 0.00358271
0.422222 0.162922 0.0337799 0.0034111 0.00357368 1.05923 0.107933 0.0034111 0.00357368
0.425926 0.167306 0.0340207 0.00331777 0.00358873 1.06361 0.107843 0.00331777 0.00358873
0.42963 0.171783 0.0343218 0.00320337 0.00364594 1.06809 0.107511 0.00320337 0.00364594
0.433333 0.176354 0.0342917 0.00308896 0.00334788 1.07266 0.107662 0.00308896 0.00334788
0.437037 0.181018 0.0342917 0.00318831 0.00329068 1.07732 0.107843 0.00318831 0.00329068
0.440741 0.185776 0.0345024 0.00314014 0.00323046 1.08208 0.107602 0.00314014 0.00323046
0.444444 0.190629 0.0345927 0.00326358 0.00303176 1.08693 0.107451 0.00326358 0.00303176
0.448148 0.195576 0.034653 0.00323046 0.00297877 1.09188 0.107271 0.00323046 0.00297877
0.451852 0.200618 0.0349239 0.00319433 0.00268011 1.09692 0.106608 0.00319433 0.00268011
0.455556 0.205752 0.0350744 0.00316423 0.00276832 1.10206 0.106879 0.00316423 0.00276832
0.459259 0.210978 0.0352852 0.00313713 0.0029038 1.10728 0.107301 0.00313713 0.0029038
0.462963 0.216293 0.0357067 0.00340809 0.00326057 1.1126 0.107752 0.00340809 0.00326057
0.466667 0.221696 0.0359174 0.00329971 0.00339304 1.118 0.107963 0.00329971 0.00339304
0.47037 0.227185 0.0361583 0.0032425 0.00346831 1.12349 0.108264 0.0032425 0.00346831
0.474074 0.232756 0.0363088 0.00322444 0.00351949 1.12906 0.108475 0.00322444 0.00351949
0.477778 0.238409 0.0364895 0.0032696 0.00357067 1.13471 0.108385 0.0032696 0.00357067
0.481481 0.244139 0.0368809 0.00346228 0.00356766 1.14044 0.108083 0.00346228 0.00356766
0.485185 0.249943 0.0373024 0.00360981 0.00380249 1.14625 0.107843 0.00360981 0.00380249
0.488889 0.255818 0.037754 0.00366099 0.00430528 1.15212 0.108023 0.00366099 0.00430528
0.492593 0.261759 0.0383561 0.00367002 0.00483516 1.15806 0.108204 0.00367002 0.00483516
0.496296 0.267763 0.0385367 0.0037754 0.005073 1.16407 0.108475 0.0037754 0.005073
0.5 0.273823 0.0389582 0.00407345 0.00506096 1.17013 0.108656 0.00407345 0.00506096
0.503704 0.279935 0.0394399 0.00437452 0.00503386 1.17624 0.108083 0.00437452 0.00503386
0.507407 0.286092 0.0398012 0.00469365 0.00503988 1.1824 0.108294 0.00469365 0.00503988
0.511111 0.292287 0.0399819 0.00499472 0.00500978 1.18859 0.108806 0.00499472 0.00500978
0.514815 0.298514 0.0403732 0.00493752 0.00488032 1.19482 0.108957 0.00493752 0.00488032
0.518519 0.304766 0.0404636 0.00478698 0.00480505 1.20107 0.109679 0.00478698 0.00480505
0.522222 0.311037 0.0410958 0.00460333 0.00486526 1.20734 0.10995 0.00460333 0.00486526
0.525926 0.317322 0.0417883 0.00458226 0.00498569 1.21363 0.110552 0.00458226 0.00498569
0.52963 0.323612 0.0425108 0.00482311 0.00514225 1.21992 0.110763 0.00482311 0.00514225
0.533333 0.329903 0.0427818 0.00505192 0.0052416 1.22621 0.110944 0.00505192 0.0052416
0.537037 0.336189 0.0430528 0.0052717 0.00531686 1.23249 0.111184 0.0052717 0.00531686
0.540741 0.342463 0.0433839 0.00542525 0.00536504 1.23877 0.111516 0.00542525 0.00536504
0.544444 0.348719 0.0438054 0.0054674 0.00535901 1.24502 0.112118 0.0054674 0.00535901
0.548148 0.354953 0.0441968 0.00581062 0.0052988 1.25126 0.112268 0.00581062 0.0052988
0.551852 0.361158 0.0445581 0.00613878 0.00539213 1.25746 0.112329 0.00613878 0.00539213
0.555556 0.367328 0.0447086 0.00653318 0.0053831 1.26363 0.112058 0.00653318 0.0053831
0.559259 0.373459 0.044799 0.00646695 0.00584976 1.26976 0.11266 0.00646695 0.00584976
0.562963 0.379545 0.0452204 0.00646092 0.00585578 1.27585 0.113111 0.00646092 0.00585578
0.566667 0.385581 0.0456721 0.00656931 0.00559385 1.28189 0.113322 0.00656931 0.00559385
0.57037 0.391561 0.0460333 0.00666264 0.00558482 1.28787 0.114015 0.00666264 0.00558482
0.574074 0.397481 0.0466656 0.00673791 0.00565406 1.29379 0.114135 0.00673791 0.00565406
0.577778 0.403335 0.0469064 0.00679511 0.0060876 1.29964 0.113864 0.00679511 0.0060876
0.581481 0.409119 0.0472376 0.00683425 0.00606954 1.30542 0.114195 0.00683425 0.00606954
0.585185 0.414828 0.0475387 0.00685231 0.00603943 1.31113 0.114526 0.00685231 0.00603943
0.588889 0.420457 0.0479301 0.00685231 0.00656329 1.31676 0.114767 0.00685231 0.00656329
0.592593 0.426002 0.0481107 0.00696672 0.00709016 1.32231 0.115008 0.00696672 0.00709016
0.596296 0.431457 0.0490741 0.00706908 0.00688844 1.32776 0.115731 0.00706908 0.00688844
0.6 0.43682 0.0495859 0.00721058 0.00709317 1.33312 0.116122 0.00721058 0.00709317
0.603704 0.442085 0.0498268 0.00770434 0.00717145 1.33839 0.115791 0.00770434 0.00717145
0.607407 0.447248 0.0498268 0.0079753 0.007328 1.34355 0.115941 0.0079753 0.007328
0.611111 0.452305 0.0498268 0.00792412 0.00772541 1.34861 0.116363 0.00792412 0.00772541
0.614815 0.457252 0.0503687 0.00786691 0.00770133 1.35356 0.116604 0.00786691 0.00770133
0.618519 0.462085 0.0502483 0.0078067 0.00768326 1.35839 0.116905 0.0078067 0.00768326
0.622222 0.466801 0.0508504 0.00774046 0.00770735 1.36311 0.116814 0.00774046 0.00770735
0.625926 0.471395 0.0512719 0.00767423 0.00783982 1.3677 0.116664 0.00767423 0.00783982
0.62963 0.475864 0.0520547 0.00760498 0.00796325 1.37217 0.116754 0.00760498 0.00796325
0.633333 0.480205 0.0523558 0.00753273 0.00806863 1.37651 0.116574 0.00753273 0.00806863
0.637037 0.484414 0.0528676 0.00774649 0.00816196 1.38072 0.116724 0.00774649 0.00816196
0.640741 0.488488 0.0531385 0.00783982 0.00824325 1.38479 0.116664 0.00783982 0.00824325
0.644444 0.492425 0.0536504 0.00809874 0.00830647 1.38873 0.116965 0.00809874 0.00830647
0.648148 0.496222 0.0541321 0.00833959 0.00836066 1.39253 0.117537 0.00833959 0.00836066
0.651852 0.499877 0.0544632 0.00855636 0.00849313 1.39618 0.117778 0.00855636 0.00849313
0.655556 0.503387 0.0547643 0.00871894 0.00875807 1.39969 0.117537 0.00871894 0.00875807
0.659259 0.50675 0.0548847 0.00885743 0.00903506 1.40305 0.117868 0.00885743 0.00903506
0.662963 0.509963 0.0547342 0.00897785 0.00932709 1.40627 0.118591 0.00897785 0.00932709
0.666667 0.513024 0.0552159 0.00915247 0.00963117 1.40933 0.119253 0.00915247 0.00963117
0.67037 0.515932 0.0556073 0.00934516 0.00994428 1.41224 0.119163 0.00934516 0.00994428
0.674074 0.518685 0.0565105 0.00959504 0.00998944 1.41499 0.118922 0.00959504 0.00998944
0.677778 0.521281 0.0570524 0.00981482 0.00977267 1.41759 0.118771 0.00981482 0.00977267
0.681481 0.523718 0.0575341 0.0100015 0.00954988 1.42002 0.11847 0.0100015 0.00954988
0.685185 0.525996 0.0578653 0.0100256 0.00932709 1.4223 0.117718 0.0100256 0.00932709
0.688889 0.528114 0.0582567 0.0102755 0.0093843 1.42442 0.116965 0.0102755 0.0093843
0.692593 0.53007 0.0584373 0.0103567 0.00960709 1.42637 0.116905 0.0103567 0.00960709
0.696296 0.531864 0.0589191 0.0103989 0.00979977 1.42817 0.117778 0.0103989 0.00979977
0.7 0.533496 0.059461 0.0104019 0.00996837 1.4298 0.118079 0.0104019 0.00996837
0.703704 0.534965 0.0599126 0.010429 0.0101129 1.43127 0.118621 0.010429 0.0101129
0.707407 0.53627 0.0596115 0.0106398 0.0102303 1.43258 0.118561 0.0106398 0.0102303
0.711111 0.537412 0.0599126 0.0108174 0.0103327 1.43372 0.118019 0.0108174 0.0103327
0.714815 0.538391 0.0599427 0.0109589 0.0104531 1.4347 0.117507 0.0109589 0.0104531
0.718519 0.539207 0.0601233 0.0110673 0.0105585 1.43551 0.117898 0.0110673 0.0105585
0.722222 0.53986 0.0602739 0.0110853 0.0106488 1.43616 0.117928 0.0110853 0.0106488
0.725926 0.540348 0.0601835 0.0112148 0.0107241 1.43665 0.117718 0.0112148 0.0107241
0.72963 0.540674 0.0600029 0.0112569 0.0107843 1.43698 0.118109 0.0112569 0.0107843
0.733333 0.540837 0.0604846 0.011275 0.0108294 1.43714 0.11847 0.011275 0.0108294
0.737037 0.540837 0.0609061 0.011275 0.0108625 1.43714 0.118049 0.011275 0.0108625
0.740741 0.540676 0.0606954 0.0112569 0.0109017 1.43698 0.117537 0.0112569 0.0109017
0.744444 0.540354 0.0611169 0.0112208 0.0108957 1.43666 0.117146 0.0112208 0.0108957
0.748148 0.539873 0.0614781 0.0111666 0.0108987 1.43618 0.116875 0.0111666 0.0108987
0.751852 0.539233 0.0617491 0.0110974 0.0108957 1.43554 0.116814 0.0110974 0.0108957
0.755556 0.538435 0.0613878 0.0110101 0.0108866 1.43474 0.118049 0.0110101 0.0108866
0.759259 0.537479 0.0613878 0.0109107 0.0108716 1.43378 0.118531 0.0109107 0.0108716
0.762963 0.536367 0.0620803 0.0108625 0.0108535 1.43267 0.118621 0.0108625 0.0108535
0.766667 0.535099 0.0626824 0.0108625 0.0108354 1.4314 0.118802 0.0108625 0.0108354
0.77037 0.533674 0.0627727 0.0108625 0.0108114 1.42998 0.11847 0.0108625 0.0108114
0.774074 0.532094 0.0626824 0.0108656 0.0107903 1.4284 0.11847 0.0108656 0.0107903
0.777778 0.530359 0.0627125 0.0108686 0.0106157 1.42666 0.1185 0.0108686 0.0106157
0.781481 0.528469 0.0632243 0.0108716 0.0103567 1.42477 0.117959 0.0108716 0.0103567
0.785185 0.526425 0.0636458 0.0108746 0.0102845 1.42273 0.117597 0.0108746 0.0102845
0.788889 0.524225 0.0635856 0.0108595 0.0105946 1.42053 0.117989 0.0108595 0.0105946
0.792593 0.521872 0.0640974 0.0106759 0.0103056 1.41818 0.117748 0.0106759 0.0103056
0.796296 0.519364 0.0640372 0.0104862 0.00987203 1.41567 0.118531 0.0104862 0.00987203
0.8 0.516703 0.0640372 0.0102454 0.00953784 1.41301 0.119434 0.0102454 0.00953784
0.803704 0.513888 0.0642781 0.00992321 0.00935419 1.41019 0.120307 0.00992321 0.00935419
0.807407 0.510919 0.0649103 0.00956795 0.00923677 1.40722 0.120548 0.00956795 0.00923677
0.811111 0.507796 0.0651813 0.00928494 0.00911936 1.4041 0.120578 0.00928494 0.00911936
0.814815 0.50452 0.0653318 0.00894474 0.00892968 1.40082 0.119946 0.00894474 0.00892968
0.818519 0.50109 0.0653318 0.00877614 0.00835163 1.39739 0.120277 0.00877614 0.00835163
0.822222 0.497506 0.0656329 0.00902 0.00777659 1.39381 0.120999 0.00902 0.00777659
0.825926 0.493769 0.0661146 0.0089899 0.00726478 1.39007 0.120608 0.0089899 0.00726478
0.82963 0.489878 0.0667468 0.00881528 0.00745445 1.38618 0.120879 0.00881528 0.00745445
0.833333 0.485834 0.0674694 0.00864969 0.00764412 1.38214 0.12112 0.00864969 0.00764412
0.837037 0.481635 0.0678909 0.00849012 0.007611 1.37794 0.121842 0.00849012 0.007611
0.840741 0.477283 0.0680113 0.00833658 0.00794519 1.37359 0.121933 0.00833658 0.00794519
0.844444 0.472777 0.0689446 0.00819207 0.00809874 1.36908 0.122083 0.00819207 0.00809874
0.848148 0.468116 0.0694865 0.00805659 0.00799336 1.36442 0.122685 0.00805659 0.00799336
0.851852 0.4633 0.0697575 0.00815895 0.007891 1.35961 0.122414 0.00815895 0.007891
0.855556 0.45833 0.0700285 0.00850217 0.00779165 1.35464 0.122806 0.00850217 0.00779165
0.859259 0.453205 0.0699683 0.00883936 0.00793616 1.34951 0.122926 0.00883936 0.00793616
0.862963 0.447924 0.0702693 0.00917656 0.00784283 1.34423 0.123589 0.00917656 0.00784283
0.866667 0.442488 0.0701489 0.00950773 0.00751165 1.33879 0.123709 0.00950773 0.00751165
0.87037 0.436896 0.071022 0.0098359 0.00746348 1.3332 0.124191 0.0098359 0.00746348
0.874074 0.431148 0.0719252 0.00999245 0.00753875 1.32745 0.123859 0.00999245 0.00753875
0.877778 0.425243 0.0724069 0.00987504 0.00761402 1.32155 0.124552 0.00987504 0.00761402
0.881481 0.41918 0.0726779 0.00974859 0.00742133 1.31549 0.125124 0.00974859 0.00742133


==> anc/Fig7/trace_anomaly_36x12_MS_168.dat <==
0 0 2.67048e-313 0 0 8.50499 0.236188 5.22353e-15 -5.22353e-15
0.0037037 5.05739e-05 1.53424e-05 2.03432e-06 2.50579e-06 8.50504 0.236218 2.03432e-06 2.50579e-06
0.00740741 0.000202281 6.13577e-05 8.13185e-06 1.00226e-05 8.5052 0.236278 8.13185e-06 1.00226e-05
0.0111111 0.000455076 0.00013804 1.82869e-05 2.2541e-05 8.50545 0.236399 1.82869e-05 2.2541e-05
0.0148148 0.000808885 0.00024534 3.24853e-05 4.00722e-05 8.5058 0.236549 3.24853e-05 4.00722e-05
0.0185185 0.0012636 0.00038326 5.06698e-05 6.2562e-05 8.50626 0.23676 5.06698e-05 6.2562e-05
0.0222222 0.0018191 0.000551557 7.28284e-05 9.00194e-05 8.50681 0.237001 7.28284e-05 9.00194e-05
0.0259259 0.0024752 0.000750262 9.89611e-05 0.000122444 8.50747 0.237001 9.89611e-05 0.000122444
0.0296296 0.00323172 0.000979074 0.000128948 0.000159807 8.50822 0.23682 0.000128948 0.000159807
0.0333333 0.00408844 0.00123769 0.000162788 0.000202077 8.50908 0.23688 0.000162788 0.000202077
0.037037 0.00504509 0.00152611 0.000200391 0.000249194 8.51004 0.236911 0.000200391 0.000249194
0.0407407 0.0061014 0.00184434 0.000241818 0.000301068 8.51109 0.2367 0.000241818 0.000301068
0.0444444 0.00725705 0.00219178 0.000286948 0.000357669 8.51225 0.236489 0.000286948 0.000357669
0.0481481 0.00851171 0.00256811 0.000335691 0.000418184 8.5135 0.236248 0.000335691 0.000418184
0.0518519 0.00986499 0.00297335 0.000387776 0.000483215 8.51486 0.235977 0.000387776 0.000483215
0.0555556 0.0113165 0.00340809 0.000443775 0.000552761 8.51631 0.235616 0.000443775 0.000552761
0.0592593 0.0128658 0.00387475 0.000502784 0.000626222 8.51786 0.235285 0.000502784 0.000626222
0.062963 0.0145124 0.0043685 0.000565105 0.000703898 8.51951 0.235164 0.000565105 0.000703898
0.0666667 0.0162559 0.00488935 0.000630437 0.000785487 8.52125 0.235255 0.000630437 0.000785487
0.0703704 0.0180957 0.0054403 0.00069908 0.00087099 8.52309 0.235164 0.00069908 0.00087099
0.0740741 0.0200312 0.00602136 0.000770735 0.000960107 8.52502 0.235074 0.000770735 0.000960107
0.0777778 0.0220619 0.00663253 0.000844797 0.00105253 8.52705 0.235225 0.000844797 0.00105253
0.0814815 0.0241872 0.0072708 0.000921871 0.00114858 8.52918 0.235375 0.000921871 0.00114858
0.0851852 0.0264065 0.00793616 0.00100135 0.00124763 8.5314 0.235435 0.00100135 0.00124763
0.0888889 0.0287189 0.0086256 0.00108354 0.00135119 8.53371 0.235556 0.00108354 0.00135119
0.0925926 0.031124 0.00933914 0.00116784 0.00146349 8.53612 0.235255 0.00116784 0.00146349
0.0962963 0.0336208 0.0100798 0.00125395 0.00158031 8.53861 0.235736 0.00125395 0.00158031
0.1 0.0362088 0.0108445 0.00134246 0.00170104 8.5412 0.235736 0.00134246 0.00170104
0.103704 0.038887 0.0116363 0.00143248 0.00182568 8.54388 0.235797 0.00143248 0.00182568
0.107407 0.0416546 0.0124612 0.00152431 0.00195453 8.54665 0.235797 0.00152431 0.00195453
0.111111 0.0445109 0.0133132 0.00161764 0.00208731 8.5495 0.235405 0.00161764 0.00208731
0.114815 0.0474549 0.0141773 0.00171187 0.00222399 8.55245 0.235375 0.00171187 0.00222399
0.118519 0.0504857 0.0150594 0.00180761 0.00236429 8.55548 0.235977 0.00180761 0.00236429
0.122222 0.0536024 0.0159626 0.00190396 0.0025085 8.5586 0.236007 0.00190396 0.0025085
0.125926 0.056804 0.0168749 0.0020009 0.00265663 8.5618 0.235465 0.0020009 0.00265663
0.12963 0.0600895 0.0178262 0.00209182 0.00280806 8.56508 0.235375 0.00209182 0.00280806
0.133333 0.0634578 0.0188017 0.00218214 0.00296341 8.56845 0.234893 0.00218214 0.00296341
0.137037 0.066908 0.0198073 0.00227126 0.00312208 8.5719 0.234954 0.00227126 0.00312208
0.140741 0.0704389 0.020852 0.00235917 0.00328465 8.57543 0.235375 0.00235917 0.00328465
0.144444 0.0740495 0.0218877 0.00247689 0.00345024 8.57904 0.235646 0.00247689 0.00345024
0.148148 0.0777384 0.0229534 0.00258618 0.00359777 8.58273 0.235646 0.00258618 0.00359777
0.151852 0.0815047 0.0240824 0.00268192 0.00373024 8.5865 0.236459 0.00268192 0.00373024
0.155556 0.0853471 0.0252115 0.00277645 0.00386572 8.59034 0.237121 0.00277645 0.00386572
0.159259 0.0892642 0.0263615 0.00286948 0.00399819 8.59426 0.237874 0.00286948 0.00399819
0.162963 0.093255 0.0275417 0.00299412 0.00412765 8.59825 0.239108 0.00299412 0.00412765
0.166667 0.097318 0.028758 0.00319734 0.00425409 8.60231 0.23962 0.00319734 0.00425409
0.17037 0.101452 0.0299503 0.00340809 0.00441968 8.60644 0.240132 0.00340809 0.00441968
0.174074 0.105656 0.0311606 0.00351648 0.00459731 8.61065 0.240222 0.00351648 0.00459731
0.177778 0.109927 0.0323347 0.00369712 0.00477795 8.61492 0.239891 0.00369712 0.00477795
0.181481 0.114266 0.033539 0.00378443 0.0049616 8.61926 0.240824 0.00378443 0.0049616
0.185185 0.11867 0.0347734 0.00386572 0.00514526 8.62366 0.241878 0.00386572 0.00514526
0.188889 0.123138 0.0360078 0.00394098 0.00533192 8.62813 0.242179 0.00394098 0.00533192
0.192593 0.127668 0.0373024 0.0040313 0.00552159 8.63266 0.241728 0.0040313 0.00552159
0.196296 0.132259 0.0386271 0.00413066 0.00571126 8.63725 0.241667 0.00413066 0.00571126
0.2 0.136909 0.0399819 0.00422399 0.00590395 8.6419 0.24248 0.00422399 0.00590395
0.203704 0.141617 0.0412463 0.00431431 0.00609964 8.64661 0.243143 0.00431431 0.00609964
0.207407 0.14638 0.042571 0.00440162 0.00629534 8.65137 0.24251 0.00440162 0.00629534
0.211111 0.151199 0.0438957 0.00448592 0.0065091 8.65619 0.242209 0.00448592 0.0065091
0.214815 0.15607 0.0451602 0.00472978 0.00672586 8.66106 0.243203 0.00472978 0.00672586
0.218519 0.160991 0.0464548 0.00499773 0.00694564 8.66598 0.243624 0.00499773 0.00694564
0.222222 0.165963 0.0478698 0.00527472 0.00716843 8.67096 0.243865 0.00527472 0.00716843
0.225926 0.170981 0.0494354 0.00556675 0.00739424 8.67597 0.242962 0.00556675 0.00739424
0.22963 0.176045 0.0508203 0.00576847 0.00759896 8.68104 0.242902 0.00576847 0.00759896
0.233333 0.181153 0.0524461 0.00579857 0.00777659 8.68615 0.242812 0.00579857 0.00777659
0.237037 0.186303 0.0539815 0.00582266 0.00795422 8.6913 0.242721 0.00582266 0.00795422
0.240741 0.191493 0.0553966 0.00592201 0.00812884 8.69649 0.243143 0.00592201 0.00812884
0.244444 0.196722 0.0567514 0.00630136 0.00831852 8.70171 0.243865 0.00630136 0.00831852
0.248148 0.201986 0.0580761 0.00668974 0.00852324 8.70698 0.244407 0.00668974 0.00852324
0.251852 0.207284 0.059461 0.00696973 0.00873098 8.71228 0.244949 0.00696973 0.00873098
0.255556 0.212615 0.0609964 0.00749359 0.0089357 8.71761 0.244979 0.00749359 0.0089357
0.259259 0.217976 0.0624416 0.00775853 0.00914344 8.72297 0.24519 0.00775853 0.00914344
0.262963 0.223366 0.0637964 0.00779165 0.00934817 8.72836 0.245431 0.00779165 0.00934817
0.266667 0.228782 0.0652716 0.00781272 0.00955591 8.73377 0.24528 0.00781272 0.00955591
0.27037 0.234222 0.0665662 0.00782175 0.00979676 8.73922 0.24516 0.00782175 0.00979676
0.274074 0.239685 0.0680715 0.00782175 0.0100828 8.74468 0.245039 0.00782175 0.0100828
0.277778 0.245168 0.0693661 0.0078067 0.0103778 8.75016 0.244919 0.0078067 0.0103778
0.281481 0.250669 0.0706908 0.0077796 0.0106668 8.75566 0.245521 0.0077796 0.0106668
0.285185 0.256186 0.0721962 0.00773745 0.0109559 8.76118 0.247297 0.00773745 0.0109559
0.288889 0.261716 0.0737918 0.00768326 0.0111666 8.76671 0.248833 0.00768326 0.0111666
0.292593 0.267256 0.0753574 0.0078338 0.011263 8.77225 0.250429 0.0078338 0.011263
0.296296 0.272804 0.077224 0.00809572 0.0114918 8.7778 0.250609 0.00809572 0.0114918
0.3 0.278355 0.0790906 0.00836368 0.0117989 8.78335 0.251603 0.00836368 0.0117989
0.303704 0.283909 0.080596 0.00849012 0.012109 8.7889 0.253108 0.00849012 0.012109
0.307407 0.28946 0.0822518 0.00827034 0.0124191 8.79445 0.254583 0.00827034 0.0124191
0.311111 0.295007 0.0838776 0.00863765 0.0127322 8.8 0.255216 0.00863765 0.0127322
0.314815 0.300546 0.0855335 0.00850518 0.0129911 8.80554 0.255366 0.00850518 0.0129911
0.318519 0.306075 0.0867378 0.00870087 0.0130543 8.81107 0.255607 0.00870087 0.0130543
0.322222 0.311589 0.0881227 0.0089056 0.0130513 8.81658 0.257112 0.0089056 0.0130513
0.325926 0.317088 0.0891463 0.00920366 0.0130302 8.82208 0.257203 0.00920366 0.0130302
0.32963 0.322566 0.0904409 0.00978171 0.0129881 8.82756 0.257985 0.00978171 0.0129881
0.333333 0.328022 0.0914946 0.00955591 0.013238 8.83302 0.259039 0.00955591 0.013238
0.337037 0.333453 0.0928494 0.00978472 0.01381 8.83845 0.25931 0.00978472 0.01381
0.340741 0.338855 0.0943247 0.0100226 0.0136354 8.84385 0.260123 0.0100226 0.0136354
0.344444 0.344225 0.0957999 0.00890259 0.0133494 8.84922 0.260243 0.00890259 0.0133494
0.348148 0.34956 0.0972751 0.00942042 0.0134156 8.85455 0.260635 0.00942042 0.0134156
0.351852 0.354856 0.0987805 0.0102724 0.0135059 8.85985 0.260394 0.0102724 0.0135059
0.355556 0.360108 0.100075 0.0110612 0.0135812 8.8651 0.261026 0.0110612 0.0135812
0.359259 0.365314 0.101851 0.0113954 0.0136414 8.87031 0.261297 0.0113954 0.0136414
0.362963 0.37047 0.103297 0.0119133 0.013813 8.87546 0.262291 0.0119133 0.013813
0.366667 0.375572 0.104772 0.0125034 0.0144242 8.88056 0.262772 0.0125034 0.0144242
0.37037 0.380617 0.105735 0.0134096 0.0145476 8.88561 0.263585 0.0134096 0.0145476
0.374074 0.3856 0.107511 0.0143429 0.0148637 8.89059 0.263164 0.0143429 0.0148637
0.377778 0.390519 0.109077 0.0153033 0.0150655 8.89551 0.263706 0.0153033 0.0150655
0.381481 0.395369 0.110914 0.0162908 0.0158723 8.90036 0.264368 0.0162908 0.0158723
0.385185 0.400145 0.111666 0.0172301 0.0159054 8.90514 0.264458 0.0172301 0.0159054
0.388889 0.404843 0.11263 0.0181845 0.0162366 8.90984 0.264368 0.0181845 0.0162366
0.392593 0.409459 0.113954 0.019172 0.0164052 8.91445 0.264157 0.019172 0.0164052
0.396296 0.41399 0.114466 0.0202017 0.0167183 8.91898 0.264579 0.0202017 0.0167183
0.4 0.418431 0.115008 0.0211229 0.0173897 8.92342 0.265392 0.0211229 0.0173897
0.403704 0.42278 0.115399 0.0218274 0.01804 8.92777 0.266325 0.0218274 0.01804
0.407407 0.427034 0.116574 0.0231401 0.0188589 8.93203 0.265994 0.0231401 0.0188589
0.411111 0.43119 0.118109 0.0244889 0.0198193 8.93618 0.265512 0.0244889 0.0198193
0.414815 0.435247 0.119313 0.0258678 0.0207165 8.94024 0.265572 0.0258678 0.0207165
0.418519 0.439203 0.120548 0.0272768 0.0211711 8.9442 0.265813 0.0272768 0.0211711
0.422222 0.443059 0.121782 0.0286256 0.0220262 8.94805 0.265723 0.0286256 0.0220262
0.425926 0.446814 0.122023 0.0300045 0.0228932 8.95181 0.265723 0.0300045 0.0228932
0.42963 0.450467 0.122776 0.0299202 0.0237513 8.95546 0.266716 0.0299202 0.0237513
0.433333 0.45402 0.124191 0.0309498 0.0247297 8.95901 0.26786 0.0309498 0.0247297
0.437037 0.457472 0.125847 0.0326659 0.0256209 8.96246 0.268523 0.0326659 0.0256209
0.440741 0.460823 0.127533 0.0344121 0.0265994 8.96582 0.270149 0.0344121 0.0265994
0.444444 0.464076 0.127984 0.0361282 0.0276019 8.96907 0.271262 0.0361282 0.0276019
0.448148 0.46723 0.128827 0.0379045 0.0284148 8.97222 0.272647 0.0379045 0.0284148
0.451852 0.470287 0.128737 0.0396206 0.0297455 8.97528 0.274394 0.0396206 0.0297455
0.455556 0.47325 0.128887 0.0409453 0.0309498 8.97824 0.275508 0.0409453 0.0309498
0.459259 0.476123 0.129399 0.0422399 0.0321541 8.98112 0.276019 0.0422399 0.0321541
0.462963 0.478909 0.130061 0.0431732 0.0331476 8.9839 0.275899 0.0431732 0.0331476
0.466667 0.481611 0.130754 0.0439861 0.034382 8.9866 0.276802 0.0439861 0.034382
0.47037 0.484235 0.131778 0.0448291 0.0351347 8.98923 0.277404 0.0448291 0.0351347
0.474074 0.486786 0.1325 0.0457022 0.0358873 8.99178 0.278006 0.0457022 0.0358873
0.477778 0.489267 0.133343 0.0467258 0.03664 8.99426 0.277013 0.0467258 0.03664
0.481481 0.491685 0.135089 0.0482612 0.0373626 8.99668 0.277615 0.0482612 0.0373626
0.485185 0.494046 0.135631 0.0497365 0.038055 8.99904 0.276471 0.0497365 0.038055
0.488889 0.496356 0.135962 0.0511515 0.0387475 9.00135 0.275778 0.0511515 0.0387475
0.492593 0.498621 0.136143 0.0525063 0.0393797 9.00361 0.274514 0.0525063 0.0393797
0.496296 0.500849 0.136324 0.053831 0.040012 9.00584 0.274604 0.053831 0.040012
0.5 0.503046 0.136836 0.0550955 0.040584 9.00804 0.275899 0.0550955 0.040584
0.503704 0.505222 0.136745 0.0562998 0.041156 9.01022 0.275869 0.0562998 0.041156
0.507407 0.507385 0.138582 0.0574739 0.0416979 9.01238 0.276892 0.0574739 0.0416979
0.511111 0.509542 0.139364 0.0585879 0.0422098 9.01453 0.277525 0.0585879 0.0422098
0.514815 0.511703 0.14081 0.0596717 0.0427216 9.0167 0.277796 0.0596717 0.0427216
0.518519 0.513875 0.141201 0.0606954 0.0431732 9.01887 0.278548 0.0606954 0.0431732
0.522222 0.516068 0.142074 0.0616889 0.0436549 9.02106 0.280295 0.0616889 0.0436549
0.525926 0.518288 0.141472 0.0626523 0.0446785 9.02328 0.28195 0.0626523 0.0446785
0.52963 0.520543 0.141653 0.063706 0.0457323 9.02554 0.283666 0.063706 0.0457323
0.533333 0.522841 0.14379 0.065091 0.0466054 9.02783 0.285322 0.065091 0.0466054
0.537037 0.525189 0.145025 0.0664759 0.0468462 9.03018 0.286346 0.0664759 0.0468462
0.540741 0.527594 0.145506 0.0678608 0.0475688 9.03259 0.286015 0.0678608 0.0475688
0.544444 0.530063 0.147674 0.0692457 0.0478397 9.03506 0.286105 0.0692457 0.0478397
0.548148 0.532602 0.14924 0.0704801 0.0480204 9.0376 0.287069 0.0704801 0.0480204
0.551852 0.53522 0.150414 0.0709919 0.048201 9.04021 0.28749 0.0709919 0.048201
0.555556 0.53792 0.150444 0.0714435 0.0483516 9.04291 0.288032 0.0714435 0.0483516
0.559259 0.540711 0.150504 0.0718349 0.048472 9.0457 0.289477 0.0718349 0.048472
0.562963 0.543597 0.151046 0.0722263 0.0485924 9.04859 0.289537 0.0722263 0.0485924
0.566667 0.546585 0.1521 0.0725574 0.0490139 9.05158 0.290079 0.0725574 0.0490139
0.57037 0.54968 0.152642 0.0728886 0.0497666 9.05467 0.291464 0.0728886 0.0497666
0.574074 0.552888 0.152913 0.0731596 0.050459 9.05788 0.291374 0.0731596 0.050459
0.577778 0.556213 0.153545 0.0734305 0.0511515 9.06121 0.292638 0.0734305 0.0511515
0.581481 0.559661 0.154779 0.0736413 0.0517536 9.06465 0.292939 0.0736413 0.0517536
0.585185 0.563237 0.155411 0.073852 0.0522956 9.06823 0.293662 0.073852 0.0522956
0.588889 0.566945 0.156044 0.0740026 0.0528074 9.07194 0.293361 0.0740026 0.0528074
0.592593 0.57079 0.156917 0.0741531 0.0532289 9.07578 0.294114 0.0741531 0.0532289
0.596296 0.574776 0.157158 0.0742735 0.0536203 9.07977 0.295318 0.0742735 0.0536203
0.6 0.578907 0.157308 0.074394 0.0539213 9.0839 0.294174 0.074394 0.0539213
0.603704 0.583186 0.158422 0.0744542 0.0541622 9.08818 0.293963 0.0744542 0.0541622
0.607407 0.587619 0.160048 0.0745144 0.0543428 9.09261 0.293451 0.0745144 0.0543428
0.611111 0.592208 0.161192 0.0745746 0.0544632 9.0972 0.294264 0.0745746 0.0544632
0.614815 0.596956 0.161644 0.0746047 0.0544933 9.10195 0.293481 0.0746047 0.0544933
0.618519 0.601867 0.163028 0.0746047 0.0544933 9.10686 0.29312 0.0746047 0.0544933
0.622222 0.606943 0.164173 0.0746047 0.054403 9.11194 0.29315 0.0746047 0.054403
0.625926 0.612188 0.165377 0.0745746 0.0542525 9.11718 0.29309 0.0745746 0.0542525
0.62963 0.617603 0.166912 0.0745445 0.0540417 9.1226 0.293722 0.0745445 0.0540417
0.633333 0.623193 0.167695 0.0745144 0.0538009 9.12819 0.293331 0.0745144 0.0538009
0.637037 0.628958 0.168869 0.0744542 0.0547041 9.13395 0.293481 0.0744542 0.0547041
0.640741 0.634903 0.170104 0.074394 0.0544632 9.1399 0.293602 0.074394 0.0544632
0.644444 0.641031 0.170073 0.0743036 0.0539213 9.14602 0.294053 0.0743036 0.0539213
0.648148 0.647343 0.170013 0.0742434 0.0534998 9.15234 0.293722 0.0742434 0.0534998
0.651852 0.653841 0.170405 0.074123 0.0539815 9.15883 0.293752 0.074123 0.0539815
0.655556 0.660528 0.170706 0.0738821 0.0544331 9.16552 0.294896 0.0738821 0.0544331
0.659259 0.667405 0.170886 0.0735209 0.0549148 9.1724 0.295077 0.0735209 0.0549148
0.662963 0.674471 0.170495 0.0730994 0.0553966 9.17946 0.295258 0.0730994 0.0553966
0.666667 0.681727 0.169622 0.0726779 0.0558783 9.18672 0.295318 0.0726779 0.0558783
0.67037 0.689175 0.169863 0.0722564 0.0556976 9.19417 0.296402 0.0722564 0.0556976
0.674074 0.696817 0.169622 0.0717747 0.0546439 9.20181 0.296883 0.0717747 0.0546439
0.677778 0.704652 0.169652 0.071293 0.0539213 9.20964 0.296191 0.071293 0.0539213
0.681481 0.71268 0.171248 0.0707811 0.0541923 9.21767 0.296131 0.0707811 0.0541923
0.685185 0.720902 0.171097 0.0702693 0.0544933 9.22589 0.295769 0.0702693 0.0544933
0.688889 0.729318 0.172422 0.0697274 0.0540417 9.23431 0.296462 0.0697274 0.0540417
0.692593 0.737929 0.173746 0.0691554 0.0545235 9.24292 0.297184 0.0691554 0.0545235
0.696296 0.746734 0.174349 0.0685833 0.0550654 9.25173 0.29595 0.0685833 0.0550654
0.7 0.755734 0.174138 0.0680414 0.0556374 9.26073 0.296643 0.0680414 0.0556374
0.703704 0.764926 0.173927 0.06765 0.0561793 9.26992 0.297606 0.06765 0.0561793
0.707407 0.774309 0.175613 0.0674393 0.0565707 9.2793 0.298118 0.0674393 0.0565707
0.711111 0.783881 0.176215 0.0672586 0.0569922 9.28887 0.299593 0.0672586 0.0569922
0.714815 0.793642 0.1776 0.0671382 0.0568417 9.29864 0.299623 0.0671382 0.0568417
0.718519 0.803587 0.178684 0.067078 0.0574739 9.30858 0.299774 0.067078 0.0574739
0.722222 0.81371 0.178925 0.0670479 0.0581363 9.3187 0.300587 0.0670479 0.0581363
0.725926 0.824006 0.177811 0.067078 0.0584072 9.329 0.301369 0.067078 0.0584072
0.72963 0.83447 0.179105 0.0671081 0.0579857 9.33946 0.301971 0.0671081 0.0579857
0.733333 0.845097 0.178865 0.0671683 0.0585879 9.35009 0.303176 0.0671683 0.0585879
0.737037 0.855883 0.179678 0.0672586 0.0590395 9.36088 0.304079 0.0672586 0.0590395
0.740741 0.866826 0.178925 0.067349 0.0584674 9.37182 0.30438 0.067349 0.0584674
0.744444 0.877922 0.178564 0.0669576 0.0579857 9.38291 0.302273 0.0669576 0.0579857
0.748148 0.889167 0.179557 0.0658737 0.0575341 9.39416 0.30167 0.0658737 0.0575341
0.751852 0.900558 0.180009 0.0649103 0.057203 9.40555 0.30167 0.0649103 0.057203
0.755556 0.912087 0.181213 0.0646092 0.056932 9.41708 0.301971 0.0646092 0.056932
0.759259 0.923745 0.181875 0.0644286 0.0567514 9.42874 0.302273 0.0644286 0.0567514
0.762963 0.935523 0.183351 0.064248 0.0566309 9.44052 0.302574 0.064248 0.0566309
0.766667 0.947409 0.18332 0.0640372 0.0566008 9.4524 0.303176 0.0640372 0.0566008
0.77037 0.959392 0.182417 0.0638265 0.0566309 9.46439 0.30167 0.0638265 0.0566309
0.774074 0.97146 0.182779 0.063706 0.0567514 9.47645 0.303477 0.063706 0.0567514
0.777778 0.983601 0.183411 0.0644286 0.056932 9.48859 0.304681 0.0644286 0.056932
0.781481 0.995803 0.184555 0.0651211 0.0571729 9.5008 0.306186 0.0651211 0.0571729
0.785185 1.00806 0.185037 0.0657232 0.057504 9.51305 0.306186 0.0657232 0.057504
0.788889 1.02035 0.184916 0.0662651 0.0578653 9.52534 0.307391 0.0662651 0.0578653
0.792593 1.03267 0.184976 0.0667769 0.0581062 9.53766 0.309197 0.0667769 0.0581062
0.796296 1.045 0.184796 0.0671984 0.057775 9.54999 0.308595 0.0671984 0.057775
0.8 1.05734 0.184073 0.0675597 0.0574438 9.56234 0.311305 0.0675597 0.0574438
0.803704 1.06968 0.184826 0.0678909 0.0570524 9.57467 0.31281 0.0678909 0.0570524
0.807407 1.082 0.185789 0.0681317 0.0564202 9.58699 0.314616 0.0681317 0.0564202
0.811111 1.0943 0.186873 0.0682522 0.0557277 9.59929 0.314917 0.0682522 0.0557277
0.814815 1.10656 0.186783 0.0683425 0.0550353 9.61155 0.31552 0.0683425 0.0550353
0.818519 1.11878 0.187204 0.0684328 0.0542826 9.62377 0.31552 0.0684328 0.0542826
0.822222 1.13094 0.187445 0.0685833 0.0548245 9.63593 0.317627 0.0685833 0.0548245
0.825926 1.14303 0.18886 0.0686737 0.0555772 9.64803 0.316724 0.0686737 0.0555772
0.82963 1.15506 0.190034 0.0686134 0.0565707 9.66005 0.31552 0.0686134 0.0565707
0.833333 1.16699 0.19169 0.0685231 0.0579255 9.67199 0.31552 0.0685231 0.0579255
0.837037 1.17884 0.192563 0.0684027 0.0585879 9.68383 0.315821 0.0684027 0.0585879
0.840741 1.19058 0.193105 0.0682221 0.0593405 9.69557 0.316724 0.0682221 0.0593405
0.844444 1.20221 0.192443 0.0684629 0.0601534 9.70721 0.316423 0.0684629 0.0601534
0.848148 1.21373 0.19172 0.0695468 0.0610867 9.71872 0.315821 0.0695468 0.0610867
0.851852 1.22511 0.192774 0.0704801 0.0620502 9.7301 0.315821 0.0704801 0.0620502
0.855556 1.23636 0.193226 0.0708414 0.0610867 9.74135 0.315218 0.0708414 0.0610867
0.859259 1.24746 0.193406 0.0712628 0.0610566 9.75245 0.316122 0.0712628 0.0610566
0.862963 1.25841 0.19458 0.0716843 0.0621706 9.7634 0.314917 0.0716843 0.0621706
0.866667 1.2692 0.19717 0.0717145 0.0632845 9.77419 0.315821 0.0717145 0.0632845
0.87037 1.27982 0.198133 0.0717747 0.0632243 9.78481 0.314315 0.0717747 0.0632243
0.874074 1.29026 0.198193 0.0718951 0.062863 9.79526 0.314315 0.0718951 0.062863
0.877778 1.30052 0.198073 0.0720456 0.0625921 9.80552 0.314014 0.0720456 0.0625921
0.881481 1.31059 0.196296 0.0722564 0.0623813 9.81559 0.314616 0.0722564 0.0623813


==> anc/Fig7/trace_anomaly_delta_compare_T130.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{169,169,169}
\definecolor{cd1}{RGB}{255,165,0}
\definecolor{cd2}{RGB}{139,0,0}
\definecolor{cd3}{RGB}{0,128,0}
\definecolor{cd4}{RGB}{0,0,128}



\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}
  
  \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[set layers=axis on top,
                     width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$ [MeV]},
                     xlabel shift = -1 pt,
                     ylabel={$\Delta I/m_\pi^4$},
                     ylabel shift = -1 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=2.0,
                     thick,
                     legend cell align={left},
                     legend style={at={(rel axis cs:0.02,0.8)},anchor=west,draw=none,fill=none}]
            
            \pgfplotstableread{trace_anomaly_mHRG_MS_130.dat}\mydataone;
            \pgfplotstableread{trace_anomaly_28x10_MS_130.dat}\mydatatwo;
            \pgfplotstableread{trace_anomaly_36x12_MS_130.dat}\mydatathree;
            
            \addplot+[no markers, solid, thick, cd2] table[x index=0,y index=2] {\mydataone};
            
            \addplot+[name path=upnt10, no markers, dashed, cd3, forget plot]
                     table[x expr=2.0*\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydatatwo};
            \addplot+[name path=lownt10, no markers, dashed, cd3, forget plot]
                     table[x expr=2.0*\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydatatwo};
            
            \addplot[cd3, opacity=0.4] fill between[of=lownt10 and upnt10];
            
            \addplot+[name path=upnt12, no markers, dashed, cd4, forget plot]
                     table[x expr=2.0*\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydatathree};
            \addplot+[name path=lownt12, no markers, dashed, cd4, forget plot]
                     table[x expr=2.0*\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydatathree};
            
            \addplot[cd4, opacity=0.4] fill between[of=lownt12 and upnt12];
            
            \draw (rel axis cs:0.02,0.8) node[right,align=center] {$T=130$ MeV};

        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/Fig7/trace_anomaly_delta_compare_T168.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{169,169,169}
\definecolor{cd1}{RGB}{255,165,0}
\definecolor{cd2}{RGB}{139,0,0}
\definecolor{cd3}{RGB}{0,128,0}
\definecolor{cd4}{RGB}{0,0,128}



\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}
  
  \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[set layers=axis on top,
                     width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$ [MeV]},
                     xlabel shift = -1 pt,
                     ylabel={$\Delta I/m_\pi^4$},
                     ylabel shift = -1 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=2.0,
                     thick,
                     legend cell align={left},
                     legend style={at={(rel axis cs:0.02,0.8)},anchor=west,draw=none,fill=none}]
            
            \pgfplotstableread{trace_anomaly_mHRG_MS_168.dat}\mydataone;
            \pgfplotstableread{trace_anomaly_28x10_MS_168.dat}\mydatatwo;
            \pgfplotstableread{trace_anomaly_36x12_MS_168.dat}\mydatathree;
            
            \addplot+[no markers, solid, thick, cd2] table[x index=0,y index=2] {\mydataone};
            
            \addplot+[name path=upnt10, no markers, dashed, cd3, forget plot]
                     table[x expr=2.0*\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydatatwo};
            \addplot+[name path=lownt10, no markers, dashed, cd3, forget plot]
                     table[x expr=2.0*\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydatatwo};
            
            \addplot[cd3, opacity=0.4] fill between[of=lownt10 and upnt10];
            
            \addplot+[name path=upnt12, no markers, dashed, cd4, forget plot]
                     table[x expr=2.0*\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydatathree};
            \addplot+[name path=lownt12, no markers, dashed, cd4, forget plot]
                     table[x expr=2.0*\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydatathree};
            
            \addplot[cd4, opacity=0.4] fill between[of=lownt12 and upnt12];
            
            \draw (rel axis cs:0.02,0.8) node[right,align=center] {$T=168$ MeV};

        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/Fig7/trace_anomaly_mHRG_MS_130.dat <==
0 0.839051	0
0.05 0.839573	0.000521809
0.1 0.841141	0.00208943
0.15 0.843761	0.00470946
0.2 0.847444	0.00839306
0.25 0.852207	0.0131561
0.3 0.858071	0.0190194
0.35 0.86506	0.0260093
0.4 0.873209	0.0341579
0.45 0.882555	0.0435043
0.5 0.893146	0.0540948
0.55 0.905036	0.065985
0.6 0.918292	0.0792411
0.65 0.932994	0.0939427
0.7 0.949238	0.110186
0.75 0.967143	0.128091
0.8 0.986859	0.147808
0.85 1.00858	0.169532
0.9 1.03258	0.19353
0.95 1.05924	0.22019
1 1.08918	0.250129
1.05 1.12355	0.284502
1.1 1.16513	0.326074
1.15 1.22381	0.384758
1.2 1.28028	0.44123
1.25 1.32535	0.486299
1.3 1.36069	0.521636
1.35 1.38768	0.548629
1.4 1.40749	0.568439
1.45 1.42111	0.582057
1.5 1.42938	0.590331
1.55 1.43305	0.593998
1.6 1.43276	0.593709
1.65 1.42909	0.590042
1.7 1.42257	0.583518
1.75 1.41367	0.574614
1.8 1.40282	0.563772
1.85 1.39046	0.551407
1.9 1.37696	0.537912
1.95 1.36272	0.523666
2 1.34809	0.509038
2.05 1.33344	0.494392
2.1 1.31914	0.480089
2.15 1.30554	0.466493
2.2 1.29302	0.453972
2.25 1.28195	0.442903
2.3 1.27272	0.433672
2.35 1.26573	0.426678
2.4 1.26139	0.42234
2.45 1.26014	0.42109
2.5 1.26244	0.423384
2.55 1.26875	0.429703
2.6 1.2796	0.440552
2.65 1.29552	0.456467
2.7 1.31707	0.478015
2.75 1.34485	0.505798
2.8 1.37951	0.540459
2.85 1.42173	0.582679
2.9 1.47224	0.633186
2.95 1.53181	0.692758
3 1.60128	0.762224


==> anc/Fig7/trace_anomaly_mHRG_MS_168.dat <==
0 7.19508	0
0.05 7.19787	0.00279367
0.1 7.20626	0.0111808
0.15 7.22026	0.0251797
0.2 7.2399	0.0448213
0.25 7.26523	0.0701488
0.3 7.2963	0.101218
0.35 7.33318	0.138099
0.4 7.37595	0.180875
0.45 7.42472	0.229641
0.5 7.47959	0.284511
0.55 7.54069	0.345611
0.6 7.60816	0.413085
0.65 7.68217	0.487096
0.7 7.7629	0.567824
0.75 7.85055	0.655471
0.8 7.94534	0.750262
0.85 8.04752	0.852447
0.9 8.15738	0.962302
0.95 8.27521	1.08013
1 8.40135	1.20627
1.05 8.53615	1.34107
1.1 8.67993	1.48486
1.15 8.83288	1.6378
1.2 8.9946	1.79952
1.25 9.16363	1.96855
1.3 9.33577	2.1407
1.35 9.50748	2.31241
1.4 9.67983	2.48475
1.45 9.8541	2.65902
1.5 10.0314	2.83635
1.55 10.2129	3.01781
1.6 10.3995	3.2044
1.65 10.5921	3.39704
1.7 10.7917	3.59663
1.75 10.9991	3.80406
1.8 11.2153	4.02019
1.85 11.4409	4.24586
1.9 11.677	4.48195
1.95 11.9244	4.72931
2 12.1839	4.98883
2.05 12.4565	5.26142
2.1 12.7431	5.54801
2.15 13.0446	5.84956
2.2 13.3621	6.16706
2.25 13.6966	6.50155
2.3 14.0492	6.85411
2.35 14.4209	7.22586
2.4 14.8131	7.61799
2.45 15.2268	8.03173
2.5 15.6634	8.46837
2.55 16.1243	8.92927
2.6 16.6109	9.41586
2.65 17.1247	9.92965
2.7 17.6673	10.4722
2.75 18.2403	11.0452
2.8 18.8455	11.6504
2.85 19.4847	12.2896
2.9 20.1599	12.9648
2.95 20.8731	13.6781
3 21.6266	14.4315


==> anc/Fig8/pc_phasebound_nt12.dat <==
50.0 67.5
1.400000e+02 6.9447689933092818e+01
1.405000e+02 6.9442209533622929e+01
1.410000e+02 6.9429335531432315e+01
1.415000e+02 6.9414418739781240e+01
1.420000e+02 6.9402809997171985e+01
1.425000e+02 6.9399860167348933e+01
1.430000e+02 6.9410920139298540e+01
1.435000e+02 6.9441340827249363e+01
1.440000e+02 6.9496473170671962e+01
1.445000e+02 6.9581668134279099e+01
1.450000e+02 6.9702276708025494e+01
1.455000e+02 6.9863649907108041e+01
1.460000e+02 7.0071138771965636e+01
1.465000e+02 7.0330094368279319e+01
1.470000e+02 7.0645867786972147e+01
1.475000e+02 7.1023810144209321e+01
1.480000e+02 7.1469272581398073e+01
1.485000e+02 7.1987606265187722e+01
1.490000e+02 7.2584162387469675e+01
1.495000e+02 7.3264292165377427e+01
1.500000e+02 7.4033346841286544e+01
1.505000e+02 7.4896677682814655e+01
1.510000e+02 7.5859635982821459e+01
1.515000e+02 7.6927573059408800e+01
1.520000e+02 7.8105840255920526e+01
1.525000e+02 7.9399788940942614e+01
1.530000e+02 8.0814770508303084e+01
1.535000e+02 8.2356136377072062e+01
1.540000e+02 8.4029237991561729e+01
1.545000e+02 8.5839426821326384e+01
1.550000e+02 8.7792054361162343e+01
1.555000e+02 8.9892472131108050e+01
1.560000e+02 9.2146031676444011e+01
1.565000e+02 9.4558084567692845e+01
1.570000e+02 9.7133982400619189e+01
1.575000e+02 9.9879076796229796e+01
1.580000e+02 1.0279871940077349e+02
1.585000e+02 1.0589826188574119e+02
1.590000e+02 1.0918305594786584e+02
1.595000e+02 1.1265845330912255e+02
1.6149338204393936e+02 1.300000e+02
1.6153654100039270e+02 1.305000e+02
1.6157920671402920e+02 1.310000e+02
1.6162138667236061e+02 1.315000e+02
1.6166308822135875e+02 1.320000e+02
1.6170431856865432e+02 1.325000e+02
1.6174508478665129e+02 1.330000e+02
1.6178539381556016e+02 1.335000e+02
1.6182525246635188e+02 1.340000e+02
1.6186466742363518e+02 1.345000e+02
1.6190364524845944e+02 1.350000e+02
1.6194219238104523e+02 1.355000e+02
1.6198031514344467e+02 1.360000e+02
1.6201801974213390e+02 1.365000e+02
1.6205531227053925e+02 1.370000e+02
1.6209219871149926e+02 1.375000e+02
1.6212868493966445e+02 1.380000e+02
1.6216477672383644e+02 1.385000e+02
1.6220047972924837e+02 1.390000e+02
1.6223579951978826e+02 1.395000e+02
1.6227074156016664e+02 1.400000e+02
1.6230531121803054e+02 1.405000e+02
1.6233951376602505e+02 1.410000e+02
1.6237335438380379e+02 1.415000e+02
1.6240683815999017e+02 1.420000e+02
1.6243997009409037e+02 1.425000e+02
1.6247275509835978e+02 1.430000e+02
1.6250519799962365e+02 1.435000e+02
1.6253730354105403e+02 1.440000e+02
1.6256907638390331e+02 1.445000e+02
1.6260052110919634e+02 1.450000e+02
1.6263164221938163e+02 1.455000e+02
1.6266244413994323e+02 1.460000e+02
1.6269293122097406e+02 1.465000e+02
1.6272310773871195e+02 1.470000e+02
1.6275297789703910e+02 1.475000e+02
1.6278254582894644e+02 1.480000e+02
1.6281181559796315e+02 1.485000e+02
1.6284079119955311e+02 1.490000e+02
1.6286947656247821e+02 1.495000e+02
1.6289787555013041e+02 1.500000e+02
1.6292599196183241e+02 1.505000e+02
1.6295382953410859e+02 1.510000e+02
1.6298139194192640e+02 1.515000e+02
1.6300868279990934e+02 1.520000e+02
1.6303570566352207e+02 1.525000e+02
1.6306246403022857e+02 1.530000e+02
1.6308896134062368e+02 1.535000e+02
1.6311520097953934e+02 1.540000e+02
1.6314118627712551e+02 1.545000e+02
1.6316692050990676e+02 1.550000e+02
1.6319240690181530e+02 1.555000e+02
1.6321764862520070e+02 1.560000e+02
1.6324264880181707e+02 1.565000e+02
1.6326741050378834e+02 1.570000e+02
1.6329193675455210e+02 1.575000e+02
1.6331623052978259e+02 1.580000e+02
1.6334029475829323e+02 1.585000e+02
1.6336413232291943e+02 1.590000e+02
1.6338774606138207e+02 1.595000e+02
1.6341113876713203e+02 1.600000e+02
1.6343431319017628e+02 1.605000e+02
1.6345727203788638e+02 1.610000e+02
1.6348001797578897e+02 1.615000e+02
1.6350255362833965e+02 1.620000e+02
1.6352488157968000e+02 1.625000e+02
1.6354700437437836e+02 1.630000e+02
1.6356892451815494e+02 1.635000e+02
1.6359064447859129e+02 1.640000e+02
1.6361216668582477e+02 1.645000e+02
1.6363349353322843e+02 1.650000e+02
1.6365462737807621e+02 1.655000e+02
1.6367557054219466e+02 1.660000e+02
1.6369632531260032e+02 1.665000e+02
1.6371689394212441e+02 1.670000e+02
1.6373727865002402e+02 1.675000e+02
1.6375748162258077e+02 1.680000e+02
1.6377750501368712e+02 1.685000e+02
1.6379735094542036e+02 1.690000e+02
1.6381702150860502e+02 1.695000e+02
1.6383651876336339e+02 1.700000e+02
1.6385584473965514e+02 1.705000e+02
1.6387500143780559e+02 1.710000e+02
1.6389399082902332e+02 1.715000e+02
1.6391281485590738e+02 1.720000e+02
1.6393147543294407e+02 1.725000e+02
1.6394997444699371e+02 1.730000e+02
1.6396831375776767e+02 1.735000e+02
1.6398649519829584e+02 1.740000e+02
1.6400452057538450e+02 1.745000e+02
1.6402239167006547e+02 1.750000e+02
1.6404011023803579e+02 1.755000e+02
1.6405767801008926e+02 1.760000e+02
1.6407509669253881e+02 1.765000e+02
1.6409236796763108e+02 1.770000e+02
1.6410949349395253e+02 1.775000e+02
1.6412647490682753e+02 1.780000e+02
1.6414331381870900e+02 1.785000e+02
1.6416001181956096e+02 1.790000e+02
1.6417657047723404e+02 1.795000e+02
1.6419299133783338e+02 1.800000e+02
1.6420927592607973e+02 1.805000e+02
1.6422542574566316e+02 1.810000e+02
1.6424144227959042e+02 1.815000e+02
1.6425732699052526e+02 1.820000e+02
1.6427308132112248e+02 1.825000e+02
1.6428870669435537e+02 1.830000e+02
1.6430420451383716e+02 1.835000e+02
1.6431957616413621e+02 1.840000e+02
1.6433482301108515e+02 1.845000e+02
1.6434994640208453e+02 1.850000e+02
1.6436494766640024e+02 1.855000e+02
1.6437982811545584e+02 1.860000e+02
1.6439458904311903e+02 1.865000e+02
1.6440923172598295e+02 1.870000e+02
1.6442375742364229e+02 1.875000e+02
1.6443816737896404e+02 1.880000e+02
1.6445246281835350e+02 1.885000e+02
1.6446664495201512e+02 1.890000e+02
1.6448071497420869e+02 1.895000e+02
1.6449467406350078e+02 1.900000e+02
1.6450852338301152e+02 1.905000e+02
1.6452226408065692e+02 1.910000e+02
1.6453589728938667e+02 1.915000e+02
1.6454942412741784e+02 1.920000e+02
1.6456284569846400e+02 1.925000e+02
1.6457616309196050e+02 1.930000e+02
1.6458937738328552e+02 1.935000e+02
1.6460248963397711e+02 1.940000e+02
1.6461550089194648e+02 1.945000e+02
1.6462841219168726e+02 1.950000e+02
1.6464122455448128e+02 1.955000e+02
1.6465393898860040e+02 1.960000e+02
1.6466655648950498e+02 1.965000e+02
1.6467907804003860e+02 1.970000e+02
1.6469150461061966e+02 1.975000e+02
1.6470383715942921e+02 1.980000e+02
1.6471607663259581e+02 1.985000e+02
1.6472822396437687e+02 1.990000e+02
1.6474028007733702e+02 1.995000e+02
1.6475224588252331e+02 2.000000e+02
1.6476412227963723e+02 2.005000e+02
1.6477591015720395e+02 2.010000e+02
1.6478761039273834e+02 2.015000e+02
1.6479922385290854e+02 2.020000e+02
1.6481075139369619e+02 2.025000e+02
1.6482219386055434e+02 2.030000e+02
1.6483355208856239e+02 2.035000e+02
1.6484482690257852e+02 2.040000e+02
1.6485601911738934e+02 2.045000e+02
1.6486712953785724e+02 2.050000e+02
1.6487815895906499e+02 2.055000e+02
1.6488910816645804e+02 2.060000e+02
1.6489997793598431e+02 2.065000e+02
1.6491076903423175e+02 2.070000e+02
1.6492148221856340e+02 2.075000e+02
1.6493211823725034e+02 2.080000e+02
1.6494267782960239e+02 2.085000e+02
1.6495316172609651e+02 2.090000e+02
1.6496357064850312e+02 2.095000e+02
1.6497390531001051e+02 2.100000e+02
1.6498416641534672e+02 2.105000e+02
1.6499435466089992e+02 2.110000e+02
1.6500447073483647e+02 2.115000e+02
1.6501451531721713e+02 2.120000e+02
1.6502448908011138e+02 2.125000e+02
1.6503439268770984e+02 2.130000e+02
1.6504422679643483e+02 2.135000e+02
1.6505399205504912e+02 2.140000e+02
1.6506368910476300e+02 2.145000e+02
1.6507331857933954e+02 2.150000e+02
1.6508288110519803e+02 2.155000e+02
1.6509237730151600e+02 2.160000e+02
1.6510180778032938e+02 2.165000e+02
1.6511117314663107e+02 2.170000e+02
1.6512047399846816e+02 2.175000e+02
1.6512971092703711e+02 2.180000e+02
1.6513888451677798e+02 2.185000e+02
1.6514799534546677e+02 2.190000e+02
1.6515704398430631e+02 2.195000e+02
1.6516603099801594e+02 2.200000e+02
1.6517495694491953e+02 2.205000e+02
1.6518382237703221e+02 2.210000e+02
1.6519262784014580e+02 2.215000e+02
1.6520137387391264e+02 2.220000e+02
1.6521006101192845e+02 2.225000e+02
1.6521868978181362e+02 2.230000e+02
1.6522726070529339e+02 2.235000e+02
1.6523577429827662e+02 2.240000e+02
1.6524423107093358e+02 2.245000e+02
1.6525263152777219e+02 2.250000e+02
1.6526097616771341e+02 2.255000e+02
1.6526926548416526e+02 2.260000e+02
1.6527749996509581e+02 2.265000e+02
1.6528568009310493e+02 2.270000e+02
1.6529380634549497e+02 2.275000e+02
1.6530187919434059e+02 2.280000e+02
1.6530989910655703e+02 2.285000e+02
1.6531786654396788e+02 2.290000e+02
1.6532578196337136e+02 2.295000e+02
1.6533364581660598e+02 2.300000e+02
1.6534145855061490e+02 2.305000e+02
1.6534922060750949e+02 2.310000e+02
1.6535693242463182e+02 2.315000e+02
1.6536459443461635e+02 2.320000e+02
1.6537220706545057e+02 2.325000e+02
1.6537977074053470e+02 2.330000e+02
1.6538728587874067e+02 2.335000e+02
1.6539475289447009e+02 2.340000e+02
1.6540217219771131e+02 2.345000e+02
1.6540954419409579e+02 2.350000e+02
1.6541686928495346e+02 2.355000e+02
1.6542414786736742e+02 2.360000e+02
1.6543138033422770e+02 2.365000e+02
1.6543856707428426e+02 2.370000e+02
1.6544570847219933e+02 2.375000e+02
1.6545280490859875e+02 2.380000e+02
1.6545985676012285e+02 2.385000e+02
1.6546686439947626e+02 2.390000e+02
1.6547382819547724e+02 2.395000e+02
1.6548074851310622e+02 2.400000e+02
1.6548762571355360e+02 2.405000e+02
1.6549446015426687e+02 2.410000e+02
1.6550125218899706e+02 2.415000e+02
1.6550800216784455e+02 2.420000e+02
1.6551471043730416e+02 2.425000e+02
1.6552137734030961e+02 2.430000e+02
1.6552800321627737e+02 2.435000e+02
1.6553458840114985e+02 2.440000e+02
1.6554113322743794e+02 2.445000e+02
1.6554763802426308e+02 2.450000e+02
1.6555410311739857e+02 2.455000e+02
1.6556052882931036e+02 2.460000e+02
1.6556691547919726e+02 2.465000e+02
1.6557326338303068e+02 2.470000e+02
1.6557957285359353e+02 2.475000e+02
1.6558584420051886e+02 2.480000e+02
1.6559207773032790e+02 2.485000e+02
1.6559827374646741e+02 2.490000e+02
1.6560443254934663e+02 2.495000e+02
1.6561055443637372e+02 2.500000e+02
1.6561663970199174e+02 2.505000e+02
1.6562268863771385e+02 2.510000e+02
1.6562870153215846e+02 2.515000e+02
1.6563467867108344e+02 2.520000e+02
1.6564062033742027e+02 2.525000e+02
1.6564652681130741e+02 2.530000e+02
1.6565239837012328e+02 2.535000e+02
1.6565823528851894e+02 2.540000e+02
1.6566403783845016e+02 2.545000e+02
1.6566980628920905e+02 2.550000e+02
1.6567554090745543e+02 2.555000e+02
1.6568124195724749e+02 2.560000e+02
1.6568690970007225e+02 2.565000e+02
1.6569254439487565e+02 2.570000e+02
1.6569814629809196e+02 2.575000e+02
1.6570371566367305e+02 2.580000e+02
1.6570925274311716e+02 2.585000e+02
1.6571475778549728e+02 2.590000e+02
1.6572023103748919e+02 2.595000e+02
1.6572567274339903e+02 2.600000e+02
1.6573108314519064e+02 2.605000e+02
1.6573646248251237e+02 2.610000e+02
1.6574181099272374e+02 2.615000e+02
1.6574712891092150e+02 2.620000e+02
1.6575241646996554e+02 2.625000e+02
1.6575767390050436e+02 2.630000e+02
1.6576290143100019e+02 2.635000e+02
1.6576809928775390e+02 2.640000e+02
1.6577326769492936e+02 2.645000e+02
1.6577840687457777e+02 2.650000e+02
1.6578351704666136e+02 2.655000e+02
1.6578859842907701e+02 2.660000e+02
1.6579365123767946e+02 2.665000e+02
1.6579867568630425e+02 2.670000e+02
1.6580367198679025e+02 2.675000e+02
1.6580864034900216e+02 2.680000e+02
1.6581358098085244e+02 2.685000e+02
1.6581849408832298e+02 2.690000e+02
1.6582337987548684e+02 2.695000e+02
1.6582823854452906e+02 2.700000e+02
1.6583307029576795e+02 2.705000e+02
1.6583787532767550e+02 2.710000e+02
1.6584265383689785e+02 2.715000e+02
1.6584740601827536e+02 2.720000e+02
1.6585213206486256e+02 2.725000e+02
1.6585683216794766e+02 2.730000e+02
1.6586150651707200e+02 2.735000e+02
1.6586615530004900e+02 2.740000e+02
1.6587077870298327e+02 2.745000e+02
1.6587537691028902e+02 2.750000e+02
1.6587995010470851e+02 2.755000e+02
1.6588449846733030e+02 2.760000e+02
1.6588902217760707e+02 2.765000e+02
1.6589352141337329e+02 2.770000e+02
1.6589799635086291e+02 2.775000e+02
1.6590244716472628e+02 2.780000e+02
1.6590687402804758e+02 2.785000e+02
1.6591127711236126e+02 2.790000e+02
1.6591565658766899e+02 2.795000e+02
1.6592001262245586e+02 2.800000e+02
1.6592434538370665e+02 2.805000e+02
1.6592865503692184e+02 2.810000e+02
1.6593294174613342e+02 2.815000e+02
1.6593720567392046e+02 2.820000e+02
1.6594144698142458e+02 2.825000e+02
1.6594566582836515e+02 2.830000e+02
1.6594986237305426e+02 2.835000e+02
1.6595403677241174e+02 2.840000e+02
1.6595818918197963e+02 2.845000e+02
1.6596231975593679e+02 2.850000e+02
1.6596642864711322e+02 2.855000e+02
1.6597051600700414e+02 2.860000e+02
1.6597458198578397e+02 2.865000e+02
1.6597862673232012e+02 2.870000e+02
1.6598265039418663e+02 2.875000e+02
1.6598665311767769e+02 2.880000e+02
1.6599063504782080e+02 2.885000e+02
1.6599459632839003e+02 2.890000e+02
1.6599853710191888e+02 2.895000e+02
1.6600245750971328e+02 2.900000e+02
1.6600635769186405e+02 2.905000e+02
1.6601023778725960e+02 2.910000e+02
1.6601409793359815e+02 2.915000e+02
1.6601793826740001e+02 2.920000e+02
1.6602175892401968e+02 2.925000e+02
1.6602556003765773e+02 2.930000e+02
1.6602934174137258e+02 2.935000e+02
1.6603310416709218e+02 2.940000e+02
1.6603684744562554e+02 2.945000e+02
1.6604057170667397e+02 2.950000e+02
1.6604427707884250e+02 2.955000e+02
1.6604796368965080e+02 2.960000e+02
1.6605163166554431e+02 2.965000e+02
1.6605528113190499e+02 2.970000e+02
1.6605891221306203e+02 2.975000e+02
1.6606252503230246e+02 2.980000e+02
1.6606611971188173e+02 2.985000e+02
1.6606969637303376e+02 2.990000e+02
1.6607325513598150e+02 2.995000e+02
1.6607679611994681e+02 3.000000e+02
1.6608031944316050e+02 3.005000e+02
1.6608382522287229e+02 3.010000e+02
1.6608731357536041e+02 3.015000e+02
1.6609078461594135e+02 3.020000e+02
1.6609423845897933e+02 3.025000e+02
1.6609767521789578e+02 3.030000e+02
1.6610109500517865e+02 3.035000e+02
1.6610449793239152e+02 3.040000e+02
1.6610788411018282e+02 3.045000e+02
1.6611125364829471e+02 3.050000e+02
1.6611460665557212e+02 3.055000e+02
1.6611794323997134e+02 3.060000e+02
1.6612126350856892e+02 3.065000e+02
1.6612456756757012e+02 3.070000e+02
1.6612785552231745e+02 3.075000e+02
1.6613112747729903e+02 3.080000e+02
1.6613438353615700e+02 3.085000e+02
1.6613762380169558e+02 3.090000e+02
1.6614084837588928e+02 3.095000e+02
1.6614405735989089e+02 3.100000e+02
1.6614725085403944e+02 3.105000e+02
1.6615042895786803e+02 3.110000e+02
1.6615359177011155e+02 3.115000e+02
1.6615673938871439e+02 3.120000e+02
1.6615987191083801e+02 3.125000e+02
1.6616298943286847e+02 3.130000e+02
1.6616609205042377e+02 3.135000e+02
1.6616917985836128e+02 3.140000e+02
1.6617225295078487e+02 3.145000e+02
1.6617531142105221e+02 3.150000e+02
1.6617835536178177e+02 3.155000e+02
1.6618138486485984e+02 3.160000e+02
1.6618440002144752e+02 3.165000e+02
1.6618740092198749e+02 3.170000e+02
1.6619038765621093e+02 3.175000e+02
1.6619336031314407e+02 3.180000e+02
1.6619631898111487e+02 3.185000e+02
1.6619926374775972e+02 3.190000e+02
1.6620219470002971e+02 3.195000e+02
1.6620511192419721e+02 3.200000e+02
1.6620801550586214e+02 3.205000e+02
1.6621090552995827e+02 3.210000e+02
1.6621378208075947e+02 3.215000e+02
1.6621664524188580e+02 3.220000e+02
1.6621949509630957e+02 3.225000e+02
1.6622233172636143e+02 3.230000e+02
1.6622515521373629e+02 3.235000e+02
1.6622796563949910e+02 3.240000e+02
1.6623076308409085e+02 3.245000e+02
1.6623354762733419e+02 3.250000e+02
1.6623631934843914e+02 3.255000e+02
1.6623907832600878e+02 3.260000e+02
1.6624182463804479e+02 3.265000e+02
1.6624455836195293e+02 3.270000e+02
1.6624727957454857e+02 3.275000e+02
1.6624998835206202e+02 3.280000e+02
1.6625268477014390e+02 3.285000e+02
1.6625536890387039e+02 3.290000e+02
1.6625804082774854e+02 3.295000e+02
1.6626070061572130e+02 3.300000e+02
1.6626334834117279e+02 3.305000e+02
1.6626598407693325e+02 3.310000e+02
1.6626860789528411e+02 3.315000e+02
1.6627121986796286e+02 3.320000e+02
1.6627382006616810e+02 3.325000e+02
1.6627640856056428e+02 3.330000e+02
1.6627898542128651e+02 3.335000e+02
1.6628155071794529e+02 3.340000e+02
1.6628410451963137e+02 3.345000e+02
1.6628664689492021e+02 3.350000e+02
1.6628917791187661e+02 3.355000e+02
1.6629169763805939e+02 3.360000e+02
1.6629420614052580e+02 3.365000e+02
1.6629670348583596e+02 3.370000e+02
1.6629918974005741e+02 3.375000e+02
1.6630166496876927e+02 3.380000e+02
1.6630412923706680e+02 3.385000e+02
1.6630658260956545e+02 3.390000e+02
1.6630902515040529e+02 3.395000e+02
1.6631145692325504e+02 3.400000e+02
1.6631387799131642e+02 3.405000e+02
1.6631628841732800e+02 3.410000e+02
1.6631868826356947e+02 3.415000e+02
1.6632107759186559e+02 3.420000e+02
1.6632345646359019e+02 3.425000e+02
1.6632582493967001e+02 3.430000e+02
1.6632818308058881e+02 3.435000e+02
1.6633053094639104e+02 3.440000e+02
1.6633286859668570e+02 3.445000e+02
1.6633519609065021e+02 3.450000e+02
1.6633751348703407e+02 3.455000e+02
1.6633982084416263e+02 3.460000e+02
1.6634211821994066e+02 3.465000e+02
1.6634440567185612e+02 3.470000e+02
1.6634668325698365e+02 3.475000e+02
1.6634895103198815e+02 3.480000e+02
1.6635120905312837e+02 3.485000e+02
1.6635345737626034e+02 3.490000e+02
1.6635569605684074e+02 3.495000e+02
1.6635792514993057e+02 3.500000e+02


==> anc/Fig8/trace_anomaly_delta_devsig_plot.dat <==

0 115.000 0
0.05 115.000 0
0.1 115.000 0
0.15 115.000 0
0.2 115.000 0
0.25 115.000 0
0.3 115.000 0
0.35 115.000 0
0.4 115.000 0
0.45 115.000 0
0.5 115.000 0
0.55 115.000 0
0.6 115.000 0
0.65 115.000 0
0.7 115.000 0
0.75 115.000 0
0.8 115.000 0
0.85 115.000 0
0.9 115.000 0
0.95 115.000 0
1 115.000 0
1.05 115.000 0
1.1 115.000 0
1.15 115.000 0
1.2 115.000 0
1.25 115.000 0
1.3 115.000 0
1.35 115.000 0
1.4 115.000 0
1.45 115.000 0
1.5 115.000 0
1.55 115.000 0
1.6 115.000 0
1.65 115.000 0
1.7 115.000 0
1.75 115.000 0

0 116.000 0
0.05 116.000 0
0.1 116.000 0
0.15 116.000 0
0.2 116.000 0
0.25 116.000 0
0.3 116.000 0
0.35 116.000 0
0.4 116.000 0
0.45 116.000 0
0.5 116.000 0
0.55 116.000 0
0.6 116.000 0
0.65 116.000 0
0.7 116.000 0
0.75 116.000 0
0.8 116.000 0
0.85 116.000 0
0.9 116.000 0
0.95 116.000 0
1 116.000 0
1.05 116.000 0
1.1 116.000 0
1.15 116.000 0
1.2 116.000 0
1.25 116.000 0
1.3 116.000 0
1.35 116.000 0
1.4 116.000 0
1.45 116.000 0
1.5 116.000 0
1.55 116.000 0
1.6 116.000 0
1.65 116.000 0
1.7 116.000 0
1.75 116.000 0

0 117.000 0
0.05 117.000 0
0.1 117.000 0
0.15 117.000 0
0.2 117.000 0
0.25 117.000 0
0.3 117.000 0
0.35 117.000 0
0.4 117.000 0
0.45 117.000 0
0.5 117.000 0
0.55 117.000 0
0.6 117.000 0
0.65 117.000 0
0.7 117.000 0
0.75 117.000 0
0.8 117.000 0
0.85 117.000 0
0.9 117.000 0
0.95 117.000 0
1 117.000 0
1.05 117.000 0
1.1 117.000 0
1.15 117.000 0
1.2 117.000 0
1.25 117.000 0
1.3 117.000 0
1.35 117.000 0
1.4 117.000 0
1.45 117.000 0
1.5 117.000 0
1.55 117.000 0
1.6 117.000 0
1.65 117.000 0
1.7 117.000 0
1.75 117.000 0

0 118.000 0
0.05 118.000 0
0.1 118.000 0
0.15 118.000 0
0.2 118.000 0
0.25 118.000 0
0.3 118.000 0
0.35 118.000 0
0.4 118.000 0
0.45 118.000 0
0.5 118.000 0
0.55 118.000 0
0.6 118.000 0
0.65 118.000 0
0.7 118.000 0
0.75 118.000 0
0.8 118.000 0
0.85 118.000 0
0.9 118.000 0
0.95 118.000 0
1 118.000 0
1.05 118.000 0
1.1 118.000 0
1.15 118.000 0
1.2 118.000 0
1.25 118.000 0
1.3 118.000 0
1.35 118.000 0
1.4 118.000 0
1.45 118.000 0
1.5 118.000 0
1.55 118.000 0
1.6 118.000 0
1.65 118.000 0
1.7 118.000 0
1.75 118.000 0

0 119.000 0
0.05 119.000 0
0.1 119.000 0
0.15 119.000 0
0.2 119.000 0
0.25 119.000 0
0.3 119.000 0
0.35 119.000 0
0.4 119.000 0
0.45 119.000 0
0.5 119.000 0
0.55 119.000 0
0.6 119.000 0
0.65 119.000 0
0.7 119.000 0
0.75 119.000 0
0.8 119.000 0
0.85 119.000 0
0.9 119.000 0
0.95 119.000 0
1 119.000 0
1.05 119.000 0
1.1 119.000 0
1.15 119.000 0
1.2 119.000 0
1.25 119.000 0
1.3 119.000 0
1.35 119.000 0
1.4 119.000 0
1.45 119.000 0
1.5 119.000 0
1.55 119.000 0
1.6 119.000 0
1.65 119.000 0
1.7 119.000 0
1.75 119.000 0

0 120.000 0
0.05 120.000 0
0.1 120.000 0
0.15 120.000 0
0.2 120.000 0
0.25 120.000 0
0.3 120.000 0
0.35 120.000 0
0.4 120.000 0
0.45 120.000 0
0.5 120.000 0
0.55 120.000 0
0.6 120.000 0
0.65 120.000 0
0.7 120.000 0
0.75 120.000 0
0.8 120.000 0
0.85 120.000 0
0.9 120.000 0
0.95 120.000 0
1 120.000 0
1.05 120.000 0
1.1 120.000 0
1.15 120.000 0
1.2 120.000 0
1.25 120.000 0
1.3 120.000 0
1.35 120.000 0
1.4 120.000 0
1.45 120.000 0
1.5 120.000 0
1.55 120.000 0
1.6 120.000 0
1.65 120.000 0
1.7 120.000 0
1.75 120.000 0

0 121.000 0
0.05 121.000 0
0.1 121.000 0
0.15 121.000 0
0.2 121.000 0
0.25 121.000 0
0.3 121.000 0
0.35 121.000 0
0.4 121.000 0
0.45 121.000 0
0.5 121.000 0
0.55 121.000 0
0.6 121.000 0
0.65 121.000 0
0.7 121.000 0
0.75 121.000 0
0.8 121.000 0
0.85 121.000 0
0.9 121.000 0
0.95 121.000 0
1 121.000 0
1.05 121.000 0
1.1 121.000 0
1.15 121.000 0
1.2 121.000 0
1.25 121.000 0
1.3 121.000 0
1.35 121.000 0
1.4 121.000 0
1.45 121.000 0
1.5 121.000 0
1.55 121.000 0
1.6 121.000 0
1.65 121.000 0
1.7 121.000 0
1.75 121.000 0

0 122.000 0
0.05 122.000 0
0.1 122.000 0
0.15 122.000 0
0.2 122.000 0
0.25 122.000 0
0.3 122.000 0
0.35 122.000 0
0.4 122.000 0
0.45 122.000 0
0.5 122.000 0
0.55 122.000 0
0.6 122.000 0
0.65 122.000 0
0.7 122.000 0
0.75 122.000 0
0.8 122.000 0
0.85 122.000 0
0.9 122.000 0
0.95 122.000 0
1 122.000 0
1.05 122.000 0
1.1 122.000 0
1.15 122.000 0
1.2 122.000 0
1.25 122.000 0
1.3 122.000 0
1.35 122.000 0
1.4 122.000 0
1.45 122.000 0
1.5 122.000 0
1.55 122.000 0
1.6 122.000 0
1.65 122.000 0
1.7 122.000 0
1.75 122.000 0

0 123.000 0
0.05 123.000 0
0.1 123.000 0
0.15 123.000 0
0.2 123.000 0
0.25 123.000 0
0.3 123.000 0
0.35 123.000 0
0.4 123.000 0
0.45 123.000 0
0.5 123.000 0
0.55 123.000 0
0.6 123.000 0
0.65 123.000 0
0.7 123.000 0
0.75 123.000 0
0.8 123.000 0
0.85 123.000 0
0.9 123.000 0
0.95 123.000 0
1 123.000 0
1.05 123.000 0
1.1 123.000 0
1.15 123.000 0
1.2 123.000 0
1.25 123.000 0
1.3 123.000 0
1.35 123.000 0
1.4 123.000 0
1.45 123.000 0
1.5 123.000 0
1.55 123.000 0
1.6 123.000 0
1.65 123.000 0
1.7 123.000 0
1.75 123.000 0

0 124.000 0
0.05 124.000 0
0.1 124.000 0
0.15 124.000 0
0.2 124.000 0
0.25 124.000 0
0.3 124.000 0
0.35 124.000 0
0.4 124.000 0
0.45 124.000 0
0.5 124.000 0
0.55 124.000 0
0.6 124.000 0
0.65 124.000 0
0.7 124.000 0
0.75 124.000 0
0.8 124.000 0
0.85 124.000 0
0.9 124.000 0
0.95 124.000 0
1 124.000 0
1.05 124.000 0
1.1 124.000 0
1.15 124.000 0
1.2 124.000 0
1.25 124.000 0
1.3 124.000 0
1.35 124.000 0
1.4 124.000 0
1.45 124.000 0
1.5 124.000 0
1.55 124.000 0
1.6 124.000 0
1.65 124.000 0
1.7 124.000 0
1.75 124.000 0

0 125.000 0
0.05 125.000 0
0.1 125.000 0
0.15 125.000 0
0.2 125.000 0
0.25 125.000 0
0.3 125.000 0
0.35 125.000 0
0.4 125.000 0
0.45 125.000 0
0.5 125.000 0
0.55 125.000 0
0.6 125.000 0
0.65 125.000 0
0.7 125.000 0
0.75 125.000 0
0.8 125.000 0
0.85 125.000 0
0.9 125.000 0
0.95 125.000 0
1 125.000 0
1.05 125.000 0
1.1 125.000 0
1.15 125.000 0
1.2 125.000 0
1.25 125.000 0
1.3 125.000 0
1.35 125.000 0
1.4 125.000 0
1.45 125.000 0
1.5 125.000 0
1.55 125.000 0
1.6 125.000 0
1.65 125.000 0
1.7 125.000 0
1.75 125.000 0

0 126.000 0
0.05 126.000 0
0.1 126.000 0
0.15 126.000 0
0.2 126.000 0
0.25 126.000 0
0.3 126.000 0
0.35 126.000 0
0.4 126.000 0
0.45 126.000 0
0.5 126.000 0
0.55 126.000 0
0.6 126.000 0
0.65 126.000 0
0.7 126.000 0
0.75 126.000 0
0.8 126.000 0
0.85 126.000 0
0.9 126.000 0
0.95 126.000 0
1 126.000 0
1.05 126.000 0
1.1 126.000 0
1.15 126.000 0
1.2 126.000 0
1.25 126.000 0
1.3 126.000 0
1.35 126.000 0
1.4 126.000 0
1.45 126.000 0
1.5 126.000 0
1.55 126.000 0
1.6 126.000 0
1.65 126.000 0
1.7 126.000 0
1.75 126.000 -1.15988

0 127.000 0
0.05 127.000 0
0.1 127.000 0
0.15 127.000 0
0.2 127.000 0
0.25 127.000 0
0.3 127.000 0
0.35 127.000 0
0.4 127.000 0
0.45 127.000 0
0.5 127.000 0
0.55 127.000 0
0.6 127.000 0
0.65 127.000 0
0.7 127.000 0
0.75 127.000 0
0.8 127.000 0
0.85 127.000 0
0.9 127.000 0
0.95 127.000 0
1 127.000 0
1.05 127.000 0
1.1 127.000 0
1.15 127.000 0
1.2 127.000 0
1.25 127.000 0
1.3 127.000 0
1.35 127.000 0
1.4 127.000 0
1.45 127.000 0
1.5 127.000 0
1.55 127.000 0
1.6 127.000 0
1.65 127.000 0
1.7 127.000 -1.07393
1.75 127.000 -1.33718

0 128.000 0
0.05 128.000 0
0.1 128.000 0
0.15 128.000 0
0.2 128.000 0
0.25 128.000 0
0.3 128.000 0
0.35 128.000 0
0.4 128.000 0
0.45 128.000 0
0.5 128.000 0
0.55 128.000 0
0.6 128.000 0
0.65 128.000 0
0.7 128.000 0
0.75 128.000 0
0.8 128.000 0
0.85 128.000 0
0.9 128.000 0
0.95 128.000 0
1 128.000 0
1.05 128.000 0
1.1 128.000 0
1.15 128.000 0
1.2 128.000 0
1.25 128.000 0
1.3 128.000 0
1.35 128.000 0
1.4 128.000 0
1.45 128.000 0
1.5 128.000 0
1.55 128.000 0
1.6 128.000 0
1.65 128.000 -1.06353
1.7 128.000 -1.23515
1.75 128.000 -1.53629

0 129.000 0
0.05 129.000 0
0.1 129.000 -1.00302
0.15 129.000 0
0.2 129.000 0
0.25 129.000 0
0.3 129.000 0
0.35 129.000 0
0.4 129.000 0
0.45 129.000 0
0.5 129.000 0
0.55 129.000 0
0.6 129.000 0
0.65 129.000 0
0.7 129.000 0
0.75 129.000 0
0.8 129.000 0
0.85 129.000 0
0.9 129.000 0
0.95 129.000 0
1 129.000 0
1.05 129.000 0
1.1 129.000 0
1.15 129.000 0
1.2 129.000 0
1.25 129.000 0
1.3 129.000 0
1.35 129.000 0
1.4 129.000 0
1.45 129.000 0
1.5 129.000 0
1.55 129.000 0
1.6 129.000 -1.02305
1.65 129.000 -1.23619
1.7 129.000 -1.44471
1.75 129.000 -1.73519

0 130.000 0
0.05 130.000 0
0.1 130.000 -1.07791
0.15 130.000 0
0.2 130.000 0
0.25 130.000 0
0.3 130.000 0
0.35 130.000 0
0.4 130.000 0
0.45 130.000 0
0.5 130.000 0
0.55 130.000 0
0.6 130.000 0
0.65 130.000 0
0.7 130.000 0
0.75 130.000 0
0.8 130.000 0
0.85 130.000 0
0.9 130.000 0
0.95 130.000 0
1 130.000 0
1.05 130.000 0
1.1 130.000 0
1.15 130.000 0
1.2 130.000 0
1.25 130.000 0
1.3 130.000 0
1.35 130.000 0
1.4 130.000 0
1.45 130.000 0
1.5 130.000 0
1.55 130.000 0
1.6 130.000 -1.20253
1.65 130.000 -1.45616
1.7 130.000 -1.66079
1.75 130.000 -1.99464

0 131.000 0
0.05 131.000 0
0.1 131.000 -1.16129
0.15 131.000 -1.01783
0.2 131.000 0
0.25 131.000 0
0.3 131.000 0
0.35 131.000 0
0.4 131.000 0
0.45 131.000 0
0.5 131.000 0
0.55 131.000 0
0.6 131.000 0
0.65 131.000 0
0.7 131.000 0
0.75 131.000 0
0.8 131.000 0
0.85 131.000 0
0.9 131.000 0
0.95 131.000 0
1 131.000 0
1.05 131.000 0
1.1 131.000 0
1.15 131.000 0
1.2 131.000 0
1.25 131.000 0
1.3 131.000 0
1.35 131.000 0
1.4 131.000 0
1.45 131.000 0
1.5 131.000 0
1.55 131.000 -1.13837
1.6 131.000 -1.37272
1.65 131.000 -1.65294
1.7 131.000 -1.90385
1.75 131.000 -2.26934

0 132.000 0
0.05 132.000 0
0.1 132.000 -1.24595
0.15 132.000 -1.08733
0.2 132.000 -1.00497
0.25 132.000 0
0.3 132.000 -1.05414
0.35 132.000 0
0.4 132.000 0
0.45 132.000 0
0.5 132.000 0
0.55 132.000 0
0.6 132.000 0
0.65 132.000 0
0.7 132.000 0
0.75 132.000 0
0.8 132.000 0
0.85 132.000 0
0.9 132.000 0
0.95 132.000 0
1 132.000 0
1.05 132.000 1.00447
1.1 132.000 0
1.15 132.000 0
1.2 132.000 0
1.25 132.000 0
1.3 132.000 0
1.35 132.000 0
1.4 132.000 0
1.45 132.000 0
1.5 132.000 -1.1244
1.55 132.000 -1.32487
1.6 132.000 -1.55381
1.65 132.000 -1.88928
1.7 132.000 -2.17831
1.75 132.000 -2.56407

0 133.000 0
0.05 133.000 0
0.1 133.000 -1.31351
0.15 133.000 -1.13646
0.2 133.000 -1.04303
0.25 133.000 0
0.3 133.000 -1.09699
0.35 133.000 -1.02546
0.4 133.000 0
0.45 133.000 0
0.5 133.000 0
0.55 133.000 0
0.6 133.000 0
0.65 133.000 0
0.7 133.000 0
0.75 133.000 0
0.8 133.000 0
0.85 133.000 0
0.9 133.000 0
0.95 133.000 0
1 133.000 0
1.05 133.000 1.12178
1.1 133.000 0
1.15 133.000 0
1.2 133.000 0
1.25 133.000 0
1.3 133.000 0
1.35 133.000 0
1.4 133.000 0
1.45 133.000 -1.06871
1.5 133.000 -1.2875
1.55 133.000 -1.51142
1.6 133.000 -1.78748
1.65 133.000 -2.12203
1.7 133.000 -2.42386
1.75 133.000 -2.84405

0 134.000 0
0.05 134.000 0
0.1 134.000 -1.40449
0.15 134.000 -1.20865
0.2 134.000 -1.10639
0.25 134.000 -1.03078
0.3 134.000 -1.15744
0.35 134.000 -1.06522
0.4 134.000 0
0.45 134.000 0
0.5 134.000 0
0.55 134.000 0
0.6 134.000 0
0.65 134.000 0
0.7 134.000 0
0.75 134.000 0
0.8 134.000 0
0.85 134.000 0
0.9 134.000 0
0.95 134.000 0
1 134.000 1.05543
1.05 134.000 1.2577
1.1 134.000 1.06695
1.15 134.000 0
1.2 134.000 0
1.25 134.000 0
1.3 134.000 0
1.35 134.000 0
1.4 134.000 -1.02458
1.45 134.000 -1.23042
1.5 134.000 -1.48619
1.55 134.000 -1.7164
1.6 134.000 -2.04212
1.65 134.000 -2.36915
1.7 134.000 -2.67434
1.75 134.000 -3.05939

0 135.000 0
0.05 135.000 0
0.1 135.000 -1.49589
0.15 135.000 -1.28049
0.2 135.000 -1.16311
0.25 135.000 -1.08198
0.3 135.000 -1.22252
0.35 135.000 -1.12842
0.4 135.000 -1.02313
0.45 135.000 0
0.5 135.000 0
0.55 135.000 0
0.6 135.000 0
0.65 135.000 0
0.7 135.000 0
0.75 135.000 0
0.8 135.000 0
0.85 135.000 0
0.9 135.000 0
0.95 135.000 0
1 135.000 1.19108
1.05 135.000 1.40144
1.1 135.000 1.20285
1.15 135.000 0
1.2 135.000 0
1.25 135.000 0
1.3 135.000 0
1.35 135.000 0
1.4 135.000 -1.11496
1.45 135.000 -1.36467
1.5 135.000 -1.66997
1.55 135.000 -1.94085
1.6 135.000 -2.28229
1.65 135.000 -2.63183
1.7 135.000 -2.94045
1.75 135.000 -3.34252

0 136.000 0
0.05 136.000 0
0.1 136.000 -1.534
0.15 136.000 -1.29709
0.2 136.000 -1.17789
0.25 136.000 -1.09422
0.3 136.000 -1.24102
0.35 136.000 -1.14279
0.4 136.000 -1.04127
0.45 136.000 0
0.5 136.000 0
0.55 136.000 0
0.6 136.000 0
0.65 136.000 0
0.7 136.000 0
0.75 136.000 0
0.8 136.000 0
0.85 136.000 0
0.9 136.000 0
0.95 136.000 0
1 136.000 1.30116
1.05 136.000 1.5375
1.1 136.000 1.32833
1.15 136.000 0
1.2 136.000 0
1.25 136.000 0
1.3 136.000 0
1.35 136.000 0
1.4 136.000 -1.21174
1.45 136.000 -1.50827
1.5 136.000 -1.79456
1.55 136.000 -2.12514
1.6 136.000 -2.468
1.65 136.000 -2.83037
1.7 136.000 -3.17099
1.75 136.000 -3.58052

0 137.000 0
0.05 137.000 0
0.1 137.000 -1.55026
0.15 137.000 -1.30734
0.2 137.000 -1.16399
0.25 137.000 -1.07771
0.3 137.000 -1.23642
0.35 137.000 -1.12788
0.4 137.000 -1.02861
0.45 137.000 0
0.5 137.000 0
0.55 137.000 0
0.6 137.000 0
0.65 137.000 0
0.7 137.000 0
0.75 137.000 0
0.8 137.000 0
0.85 137.000 0
0.9 137.000 0
0.95 137.000 1.07393
1 137.000 1.39876
1.05 137.000 1.64516
1.1 137.000 1.40677
1.15 137.000 0
1.2 137.000 0
1.25 137.000 0
1.3 137.000 0
1.35 137.000 -1.01332
1.4 137.000 -1.29406
1.45 137.000 -1.61081
1.5 137.000 -1.94016
1.55 137.000 -2.27462
1.6 137.000 -2.59852
1.65 137.000 -2.96579
1.7 137.000 -3.35076
1.75 137.000 -3.66688

0 138.000 0
0.05 138.000 0
0.1 138.000 -1.53296
0.15 138.000 -1.28386
0.2 138.000 -1.14289
0.25 138.000 -1.04922
0.3 138.000 -1.20715
0.35 138.000 -1.09337
0.4 138.000 0
0.45 138.000 0
0.5 138.000 0
0.55 138.000 0
0.6 138.000 0
0.65 138.000 0
0.7 138.000 0
0.75 138.000 0
0.8 138.000 0
0.85 138.000 0
0.9 138.000 0
0.95 138.000 1.14115
1 138.000 1.47323
1.05 138.000 1.67114
1.1 138.000 1.45671
1.15 138.000 1.06311
1.2 138.000 0
1.25 138.000 0
1.3 138.000 0
1.35 138.000 -1.00234
1.4 138.000 -1.32962
1.45 138.000 -1.65279
1.5 138.000 -1.99494
1.55 138.000 -2.31732
1.6 138.000 -2.66699
1.65 138.000 -2.98343
1.7 138.000 -3.43328
1.75 138.000 -3.74265

0 139.000 0
0.05 139.000 0
0.1 139.000 -1.48311
0.15 139.000 -1.23336
0.2 139.000 -1.08932
0.25 139.000 0
0.3 139.000 -1.1417
0.35 139.000 -1.02645
0.4 139.000 0
0.45 139.000 0
0.5 139.000 0
0.55 139.000 0
0.6 139.000 0
0.65 139.000 0
0.7 139.000 0
0.75 139.000 0
0.8 139.000 0
0.85 139.000 0
0.9 139.000 0
0.95 139.000 1.17691
1 139.000 1.47362
1.05 139.000 1.66667
1.1 139.000 1.47491
1.15 139.000 1.08825
1.2 139.000 0
1.25 139.000 0
1.3 139.000 0
1.35 139.000 0
1.4 139.000 -1.31753
1.45 139.000 -1.65826
1.5 139.000 -2.02217
1.55 139.000 -2.34898
1.6 139.000 -2.71274
1.65 139.000 -3.03643
1.7 139.000 -3.43394
1.75 139.000 -3.75075

0 140.000 0
0.05 140.000 0
0.1 140.000 -1.4193
0.15 140.000 -1.16604
0.2 140.000 -1.02613
0.25 140.000 0
0.3 140.000 -1.06909
0.35 140.000 0
0.4 140.000 0
0.45 140.000 0
0.5 140.000 0
0.55 140.000 0
0.6 140.000 0
0.65 140.000 0
0.7 140.000 0
0.75 140.000 0
0.8 140.000 0
0.85 140.000 0
0.9 140.000 0
0.95 140.000 1.2129
1 140.000 1.49095
1.05 140.000 1.67198
1.1 140.000 1.46093
1.15 140.000 1.11927
1.2 140.000 0
1.25 140.000 0
1.3 140.000 0
1.35 140.000 0
1.4 140.000 -1.25739
1.45 140.000 -1.62091
1.5 140.000 -2.0219
1.55 140.000 -2.37128
1.6 140.000 -2.72109
1.65 140.000 -3.12777
1.7 140.000 -3.40621
1.75 140.000 -3.69672

0 141.000 0
0.05 141.000 0
0.1 141.000 -1.34012
0.15 141.000 -1.09121
0.2 141.000 0
0.25 141.000 0
0.3 141.000 -1.00537
0.35 141.000 0
0.4 141.000 0
0.45 141.000 0
0.5 141.000 0
0.55 141.000 0
0.6 141.000 0
0.65 141.000 0
0.7 141.000 0
0.75 141.000 0
0.8 141.000 0
0.85 141.000 0
0.9 141.000 0
0.95 141.000 1.241
1 141.000 1.49017
1.05 141.000 1.66123
1.1 141.000 1.45258
1.15 141.000 1.14252
1.2 141.000 0
1.25 141.000 0
1.3 141.000 0
1.35 141.000 0
1.4 141.000 -1.2168
1.45 141.000 -1.54391
1.5 141.000 -1.96415
1.55 141.000 -2.30507
1.6 141.000 -2.66031
1.65 141.000 -2.97937
1.7 141.000 -3.30079
1.75 141.000 -3.5927

0 142.000 0
0.05 142.000 0
0.1 142.000 -1.25265
0.15 142.000 -1.01199
0.2 142.000 0
0.25 142.000 0
0.3 142.000 0
0.35 142.000 0
0.4 142.000 0
0.45 142.000 0
0.5 142.000 0
0.55 142.000 0
0.6 142.000 0
0.65 142.000 0
0.7 142.000 0
0.75 142.000 0
0.8 142.000 0
0.85 142.000 0
0.9 142.000 0
0.95 142.000 1.23168
1 142.000 1.50261
1.05 142.000 1.63398
1.1 142.000 1.43645
1.15 142.000 1.13719
1.2 142.000 0
1.25 142.000 0
1.3 142.000 0
1.35 142.000 0
1.4 142.000 -1.16273
1.45 142.000 -1.49866
1.5 142.000 -1.89665
1.55 142.000 -2.21903
1.6 142.000 -2.57739
1.65 142.000 -2.92216
1.7 142.000 -3.28001
1.75 142.000 -3.55531

0 143.000 0
0.05 143.000 0
0.1 143.000 -1.1451
0.15 143.000 0
0.2 143.000 0
0.25 143.000 0
0.3 143.000 0
0.35 143.000 0
0.4 143.000 0
0.45 143.000 0
0.5 143.000 0
0.55 143.000 0
0.6 143.000 0
0.65 143.000 0
0.7 143.000 0
0.75 143.000 0
0.8 143.000 0
0.85 143.000 0
0.9 143.000 0
0.95 143.000 1.23136
1 143.000 1.44699
1.05 143.000 1.60426
1.1 143.000 1.39036
1.15 143.000 1.1307
1.2 143.000 0
1.25 143.000 0
1.3 143.000 0
1.35 143.000 0
1.4 143.000 -1.10379
1.45 143.000 -1.44793
1.5 143.000 -1.80577
1.55 143.000 -2.13242
1.6 143.000 -2.47888
1.65 143.000 -2.75099
1.7 143.000 -3.12287
1.75 143.000 -3.39818

0 144.000 0
0.05 144.000 0
0.1 144.000 -1.06237
0.15 144.000 0
0.2 144.000 0
0.25 144.000 0
0.3 144.000 0
0.35 144.000 0
0.4 144.000 0
0.45 144.000 0
0.5 144.000 0
0.55 144.000 0
0.6 144.000 0
0.65 144.000 0
0.7 144.000 0
0.75 144.000 0
0.8 144.000 0
0.85 144.000 0
0.9 144.000 0
0.95 144.000 1.21444
1 144.000 1.43605
1.05 144.000 1.57522
1.1 144.000 1.37514
1.15 144.000 1.1093
1.2 144.000 0
1.25 144.000 0
1.3 144.000 0
1.35 144.000 0
1.4 144.000 -1.05817
1.45 144.000 -1.37486
1.5 144.000 -1.74747
1.55 144.000 -2.06296
1.6 144.000 -2.33927
1.65 144.000 -2.59079
1.7 144.000 -2.9719
1.75 144.000 -3.21593

0 145.000 0
0.05 145.000 0
0.1 145.000 0
0.15 145.000 0
0.2 145.000 0
0.25 145.000 0
0.3 145.000 0
0.35 145.000 0
0.4 145.000 0
0.45 145.000 0
0.5 145.000 0
0.55 145.000 0
0.6 145.000 0
0.65 145.000 0
0.7 145.000 0
0.75 145.000 0
0.8 145.000 0
0.85 145.000 0
0.9 145.000 0
0.95 145.000 1.18762
1 145.000 1.401
1.05 145.000 1.5184
1.1 145.000 1.33387
1.15 145.000 1.08671
1.2 145.000 0
1.25 145.000 0
1.3 145.000 0
1.35 145.000 0
1.4 145.000 -1.0134
1.45 145.000 -1.33669
1.5 145.000 -1.71502
1.55 145.000 -2.00592
1.6 145.000 -2.23025
1.65 145.000 -2.48159
1.7 145.000 -2.79373
1.75 145.000 -3.03684

0 146.000 0
0.05 146.000 0
0.1 146.000 0
0.15 146.000 0
0.2 146.000 0
0.25 146.000 0
0.3 146.000 0
0.35 146.000 0
0.4 146.000 0
0.45 146.000 0
0.5 146.000 0
0.55 146.000 0
0.6 146.000 0
0.65 146.000 0
0.7 146.000 0
0.75 146.000 0
0.8 146.000 0
0.85 146.000 0
0.9 146.000 0
0.95 146.000 1.18081
1 146.000 1.37451
1.05 146.000 1.49322
1.1 146.000 1.2828
1.15 146.000 1.05468
1.2 146.000 0
1.25 146.000 0
1.3 146.000 0
1.35 146.000 0
1.4 146.000 0
1.45 146.000 -1.27573
1.5 146.000 -1.64286
1.55 146.000 -1.88837
1.6 146.000 -2.1309
1.65 146.000 -2.38946
1.7 146.000 -2.64925
1.75 146.000 -2.86185

0 147.000 0
0.05 147.000 0
0.1 147.000 0
0.15 147.000 0
0.2 147.000 0
0.25 147.000 0
0.3 147.000 0
0.35 147.000 0
0.4 147.000 0
0.45 147.000 0
0.5 147.000 0
0.55 147.000 0
0.6 147.000 0
0.65 147.000 0
0.7 147.000 0
0.75 147.000 0
0.8 147.000 0
0.85 147.000 0
0.9 147.000 0
0.95 147.000 1.15042
1 147.000 1.34105
1.05 147.000 1.43518
1.1 147.000 1.24151
1.15 147.000 1.04242
1.2 147.000 0
1.25 147.000 0
1.3 147.000 0
1.35 147.000 0
1.4 147.000 0
1.45 147.000 -1.22691
1.5 147.000 -1.57294
1.55 147.000 -1.80103
1.6 147.000 -2.02685
1.65 147.000 -2.26121
1.7 147.000 -2.53725
1.75 147.000 -2.75234

0 148.000 0
0.05 148.000 0
0.1 148.000 0
0.15 148.000 0
0.2 148.000 0
0.25 148.000 0
0.3 148.000 0
0.35 148.000 0
0.4 148.000 0
0.45 148.000 0
0.5 148.000 0
0.55 148.000 0
0.6 148.000 0
0.65 148.000 0
0.7 148.000 0
0.75 148.000 0
0.8 148.000 0
0.85 148.000 0
0.9 148.000 0
0.95 148.000 1.12963
1 148.000 1.315
1.05 148.000 1.41106
1.1 148.000 1.22884
1.15 148.000 1.00685
1.2 148.000 0
1.25 148.000 0
1.3 148.000 0
1.35 148.000 0
1.4 148.000 0
1.45 148.000 -1.19676
1.5 148.000 -1.51818
1.55 148.000 -1.75582
1.6 148.000 -1.95496
1.65 148.000 -2.13902
1.7 148.000 -2.4044
1.75 148.000 -2.60827

0 149.000 0
0.05 149.000 0
0.1 149.000 0
0.15 149.000 0
0.2 149.000 0
0.25 149.000 0
0.3 149.000 0
0.35 149.000 0
0.4 149.000 0
0.45 149.000 0
0.5 149.000 0
0.55 149.000 0
0.6 149.000 0
0.65 149.000 0
0.7 149.000 0
0.75 149.000 0
0.8 149.000 0
0.85 149.000 0
0.9 149.000 0
0.95 149.000 1.11274
1 149.000 1.28403
1.05 149.000 1.37282
1.1 149.000 1.18619
1.15 149.000 0
1.2 149.000 0
1.25 149.000 0
1.3 149.000 0
1.35 149.000 0
1.4 149.000 0
1.45 149.000 -1.14596
1.5 149.000 -1.45986
1.55 149.000 -1.6815
1.6 149.000 -1.89959
1.65 149.000 -2.05786
1.7 149.000 -2.27136
1.75 149.000 -2.47234

0 150.000 0
0.05 150.000 0
0.1 150.000 0
0.15 150.000 0
0.2 150.000 0
0.25 150.000 0
0.3 150.000 0
0.35 150.000 0
0.4 150.000 0
0.45 150.000 0
0.5 150.000 0
0.55 150.000 0
0.6 150.000 0
0.65 150.000 0
0.7 150.000 0
0.75 150.000 0
0.8 150.000 0
0.85 150.000 0
0.9 150.000 0
0.95 150.000 1.10217
1 150.000 1.28464
1.05 150.000 1.34081
1.1 150.000 1.15466
1.15 150.000 0
1.2 150.000 0
1.25 150.000 0
1.3 150.000 0
1.35 150.000 0
1.4 150.000 0
1.45 150.000 -1.08142
1.5 150.000 -1.37956
1.55 150.000 -1.59296
1.6 150.000 -1.77369
1.65 150.000 -1.92937
1.7 150.000 -2.14855
1.75 150.000 -2.28697

0 151.000 0
0.05 151.000 0
0.1 151.000 0
0.15 151.000 0
0.2 151.000 0
0.25 151.000 0
0.3 151.000 0
0.35 151.000 0
0.4 151.000 0
0.45 151.000 0
0.5 151.000 0
0.55 151.000 0
0.6 151.000 0
0.65 151.000 0
0.7 151.000 0
0.75 151.000 0
0.8 151.000 0
0.85 151.000 0
0.9 151.000 0
0.95 151.000 1.12517
1 151.000 1.29227
1.05 151.000 1.34771
1.1 151.000 1.17258
1.15 151.000 0
1.2 151.000 0
1.25 151.000 0
1.3 151.000 0
1.35 151.000 0
1.4 151.000 0
1.45 151.000 0
1.5 151.000 -1.24372
1.55 151.000 -1.44711
1.6 151.000 -1.62438
1.65 151.000 -1.76883
1.7 151.000 -1.9534
1.75 151.000 -2.07001

0 152.000 0
0.05 152.000 0
0.1 152.000 0
0.15 152.000 0
0.2 152.000 0
0.25 152.000 0
0.3 152.000 0
0.35 152.000 0
0.4 152.000 0
0.45 152.000 0
0.5 152.000 0
0.55 152.000 0
0.6 152.000 0
0.65 152.000 0
0.7 152.000 0
0.75 152.000 0
0.8 152.000 0
0.85 152.000 0
0.9 152.000 0
0.95 152.000 1.16264
1 152.000 1.32859
1.05 152.000 1.38436
1.1 152.000 1.21415
1.15 152.000 1.02412
1.2 152.000 0
1.25 152.000 0
1.3 152.000 0
1.35 152.000 0
1.4 152.000 0
1.45 152.000 0
1.5 152.000 -1.06954
1.55 152.000 -1.25045
1.6 152.000 -1.40981
1.65 152.000 -1.53764
1.7 152.000 -1.70133
1.75 152.000 -1.8309

0 153.000 0
0.05 153.000 0
0.1 153.000 0
0.15 153.000 0
0.2 153.000 0
0.25 153.000 0
0.3 153.000 0
0.35 153.000 0
0.4 153.000 0
0.45 153.000 0
0.5 153.000 0
0.55 153.000 0
0.6 153.000 0
0.65 153.000 0
0.7 153.000 0
0.75 153.000 0
0.8 153.000 0
0.85 153.000 0
0.9 153.000 1.01773
0.95 153.000 1.21163
1 153.000 1.35736
1.05 153.000 1.40923
1.1 153.000 1.24515
1.15 153.000 1.08023
1.2 153.000 0
1.25 153.000 0
1.3 153.000 0
1.35 153.000 0
1.4 153.000 0
1.45 153.000 0
1.5 153.000 0
1.55 153.000 -1.06002
1.6 153.000 -1.21021
1.65 153.000 -1.31013
1.7 153.000 -1.46163
1.75 153.000 -1.57395

0 154.000 0
0.05 154.000 0
0.1 154.000 0
0.15 154.000 0
0.2 154.000 0
0.25 154.000 0
0.3 154.000 0
0.35 154.000 0
0.4 154.000 0
0.45 154.000 0
0.5 154.000 0
0.55 154.000 0
0.6 154.000 0
0.65 154.000 0
0.7 154.000 0
0.75 154.000 0
0.8 154.000 0
0.85 154.000 0
0.9 154.000 1.04736
0.95 154.000 1.24653
1 154.000 1.37518
1.05 154.000 1.41404
1.1 154.000 1.26387
1.15 154.000 1.10667
1.2 154.000 0
1.25 154.000 0
1.3 154.000 0
1.35 154.000 0
1.4 154.000 0
1.45 154.000 0
1.5 154.000 0
1.55 154.000 0
1.6 154.000 -1.06336
1.65 154.000 -1.16275
1.7 154.000 -1.28165
1.75 154.000 -1.36921

0 155.000 0
0.05 155.000 0
0.1 155.000 0
0.15 155.000 0
0.2 155.000 0
0.25 155.000 0
0.3 155.000 0
0.35 155.000 0
0.4 155.000 0
0.45 155.000 0
0.5 155.000 0
0.55 155.000 0
0.6 155.000 0
0.65 155.000 0
0.7 155.000 0
0.75 155.000 0
0.8 155.000 0
0.85 155.000 0
0.9 155.000 1.07246
0.95 155.000 1.26104
1 155.000 1.38157
1.05 155.000 1.39933
1.1 155.000 1.24872
1.15 155.000 1.09558
1.2 155.000 0
1.25 155.000 0
1.3 155.000 0
1.35 155.000 0
1.4 155.000 0
1.45 155.000 0
1.5 155.000 0
1.55 155.000 0
1.6 155.000 0
1.65 155.000 -1.05008
1.7 155.000 -1.17592
1.75 155.000 -1.24303

0 156.000 0
0.05 156.000 0
0.1 156.000 0
0.15 156.000 0
0.2 156.000 0
0.25 156.000 0
0.3 156.000 0
0.35 156.000 0
0.4 156.000 0
0.45 156.000 0
0.5 156.000 0
0.55 156.000 0
0.6 156.000 0
0.65 156.000 0
0.7 156.000 0
0.75 156.000 0
0.8 156.000 0
0.85 156.000 0
0.9 156.000 1.0721
0.95 156.000 1.23479
1 156.000 1.34637
1.05 156.000 1.34101
1.1 156.000 1.19104
1.15 156.000 1.04029
1.2 156.000 0
1.25 156.000 0
1.3 156.000 0
1.35 156.000 0
1.4 156.000 0
1.45 156.000 0
1.5 156.000 0
1.55 156.000 0
1.6 156.000 0
1.65 156.000 -1.05566
1.7 156.000 -1.18587
1.75 156.000 -1.21824

0 157.000 0
0.05 157.000 0
0.1 157.000 0
0.15 157.000 0
0.2 157.000 0
0.25 157.000 0
0.3 157.000 0
0.35 157.000 0
0.4 157.000 0
0.45 157.000 0
0.5 157.000 0
0.55 157.000 0
0.6 157.000 0
0.65 157.000 0
0.7 157.000 0
0.75 157.000 0
0.8 157.000 0
0.85 157.000 0
0.9 157.000 1.02631
0.95 157.000 1.16045
1 157.000 1.25577
1.05 157.000 1.24669
1.1 157.000 1.05822
1.15 157.000 0
1.2 157.000 0
1.25 157.000 0
1.3 157.000 0
1.35 157.000 0
1.4 157.000 0
1.45 157.000 0
1.5 157.000 0
1.55 157.000 -1.0615
1.6 157.000 -1.1568
1.65 157.000 -1.23327
1.7 157.000 -1.38348
1.75 157.000 -1.38442

0 158.000 0
0.05 158.000 0
0.1 158.000 0
0.15 158.000 0
0.2 158.000 0
0.25 158.000 0
0.3 158.000 0
0.35 158.000 0
0.4 158.000 0
0.45 158.000 0
0.5 158.000 0
0.55 158.000 0
0.6 158.000 0
0.65 158.000 0
0.7 158.000 0
0.75 158.000 0
0.8 158.000 0
0.85 158.000 0
0.9 158.000 0
0.95 158.000 1.01636
1 158.000 1.08261
1.05 158.000 1.04027
1.1 158.000 0
1.15 158.000 0
1.2 158.000 0
1.25 158.000 0
1.3 158.000 0
1.35 158.000 0
1.4 158.000 0
1.45 158.000 -1.0486
1.5 158.000 -1.27038
1.55 158.000 -1.42052
1.6 158.000 -1.53074
1.65 158.000 -1.6064
1.7 158.000 -1.75478
1.75 158.000 -1.79365

0 159.000 0
0.05 159.000 0
0.1 159.000 0
0.15 159.000 0
0.2 159.000 0
0.25 159.000 0
0.3 159.000 0
0.35 159.000 0
0.4 159.000 0
0.45 159.000 0
0.5 159.000 0
0.55 159.000 0
0.6 159.000 0
0.65 159.000 0
0.7 159.000 0
0.75 159.000 0
0.8 159.000 0
0.85 159.000 0
0.9 159.000 0
0.95 159.000 0
1 159.000 0
1.05 159.000 0
1.1 159.000 0
1.15 159.000 0
1.2 159.000 0
1.25 159.000 0
1.3 159.000 0
1.35 159.000 -1.16069
1.4 159.000 -1.43575
1.45 159.000 -1.66182
1.5 159.000 -1.93304
1.55 159.000 -2.08118
1.6 159.000 -2.20345
1.65 159.000 -2.29441
1.7 159.000 -2.4647
1.75 159.000 -2.52092

0 160.000 0
0.05 160.000 0
0.1 160.000 0
0.15 160.000 0
0.2 160.000 0
0.25 160.000 0
0.3 160.000 0
0.35 160.000 0
0.4 160.000 0
0.45 160.000 0
0.5 160.000 0
0.55 160.000 0
0.6 160.000 0
0.65 160.000 0
0.7 160.000 0
0.75 160.000 0
0.8 160.000 0
0.85 160.000 0
0.9 160.000 0
0.95 160.000 0
1 160.000 0
1.05 160.000 0
1.1 160.000 0
1.15 160.000 0
1.2 160.000 0
1.25 160.000 -1.34044
1.3 160.000 -1.83511
1.35 160.000 -2.19134
1.4 160.000 -2.50524
1.45 160.000 -2.77102
1.5 160.000 -3.06748
1.55 160.000 -3.25842
1.6 160.000 -3.44459
1.65 160.000 -3.55506
1.7 160.000 -3.76116
1.75 160.000 -3.83373

0 161.000 0
0.05 161.000 0
0.1 161.000 0
0.15 161.000 0
0.2 161.000 0
0.25 161.000 0
0.3 161.000 0
0.35 161.000 0
0.4 161.000 0
0.45 161.000 0
0.5 161.000 0
0.55 161.000 0
0.6 161.000 0
0.65 161.000 0
0.7 161.000 0
0.75 161.000 0
0.8 161.000 0
0.85 161.000 0
0.9 161.000 0
0.95 161.000 0
1 161.000 0
1.05 161.000 0
1.1 161.000 -1.26688
1.15 161.000 -1.70359
1.2 161.000 -2.18897
1.25 161.000 -2.69644
1.3 161.000 -3.25053
1.35 161.000 -3.65712
1.4 161.000 -3.98405
1.45 161.000 -4.2816
1.5 161.000 -4.63294
1.55 161.000 -4.90312
1.6 161.000 -5.14866
1.65 161.000 -5.36357
1.7 161.000 -5.54967
1.75 161.000 -5.71829

0 162.000 0
0.05 162.000 0
0.1 162.000 0
0.15 162.000 0
0.2 162.000 0
0.25 162.000 0
0.3 162.000 0
0.35 162.000 0
0.4 162.000 0
0.45 162.000 0
0.5 162.000 0
0.55 162.000 0
0.6 162.000 0
0.65 162.000 0
0.7 162.000 0
0.75 162.000 0
0.8 162.000 0
0.85 162.000 0
0.9 162.000 -1.21757
0.95 162.000 -1.43249
1 162.000 -1.75991
1.05 162.000 -2.19844
1.1 162.000 -2.84542
1.15 162.000 -3.39108
1.2 162.000 -4.01973
1.25 162.000 -4.59822
1.3 162.000 -5.21451
1.35 162.000 -5.51645
1.4 162.000 -5.84298
1.45 162.000 -6.19907
1.5 162.000 -6.66452
1.55 162.000 -7.05181
1.6 162.000 -7.27858
1.65 162.000 -7.56991
1.7 162.000 -8.07911
1.75 162.000 -8.28214

0 163.000 0
0.05 163.000 0
0.1 163.000 -1.09808
0.15 163.000 0
0.2 163.000 0
0.25 163.000 0
0.3 163.000 0
0.35 163.000 0
0.4 163.000 0
0.45 163.000 0
0.5 163.000 -1.01517
0.55 163.000 -1.04627
0.6 163.000 -1.09505
0.65 163.000 -1.15804
0.7 163.000 -1.40331
0.75 163.000 -1.5049
0.8 163.000 -1.66943
0.85 163.000 -1.89216
0.9 163.000 -2.40566
0.95 163.000 -2.76338
1 163.000 -3.24863
1.05 163.000 -3.76071
1.1 163.000 -4.48598
1.15 163.000 -5.09478
1.2 163.000 -5.78245
1.25 163.000 -6.49995
1.3 163.000 -7.20869
1.35 163.000 -7.7343
1.4 163.000 -8.07193
1.45 163.000 -8.41818
1.5 163.000 -8.99521
1.55 163.000 -9.35353
1.6 163.000 -9.74961
1.65 163.000 -10.3131
1.7 163.000 -10.8948
1.75 163.000 -11.2559

0 164.000 0
0.05 164.000 0
0.1 164.000 -1.27385
0.15 164.000 0
0.2 164.000 0
0.25 164.000 0
0.3 164.000 -1.05996
0.35 164.000 -1.02678
0.4 164.000 -1.02313
0.45 164.000 -1.05457
0.5 164.000 -1.32491
0.55 164.000 -1.39985
0.6 164.000 -1.49839
0.65 164.000 -1.64041
0.7 164.000 -1.97631
0.75 164.000 -2.17417
0.8 164.000 -2.44172
0.85 164.000 -2.8008
0.9 164.000 -3.32743
0.95 164.000 -3.75668
1 164.000 -4.22268
1.05 164.000 -4.97609
1.1 164.000 -5.72519
1.15 164.000 -6.44104
1.2 164.000 -7.14809
1.25 164.000 -7.89624
1.3 164.000 -8.68828
1.35 164.000 -9.3173
1.4 164.000 -9.71912
1.45 164.000 -10.1819
1.5 164.000 -10.6724
1.55 164.000 -11.0547
1.6 164.000 -11.5689
1.65 164.000 -12.0418
1.7 164.000 -12.3975
1.75 164.000 -13.098

0 165.000 0
0.05 165.000 0
0.1 165.000 -1.28392
0.15 165.000 0
0.2 165.000 0
0.25 165.000 0
0.3 165.000 -1.14773
0.35 165.000 -1.13261
0.4 165.000 -1.15748
0.45 165.000 -1.22196
0.5 165.000 -1.49018
0.55 165.000 -1.57823
0.6 165.000 -1.70396
0.65 165.000 -1.86648
0.7 165.000 -2.22122
0.75 165.000 -2.4766
0.8 165.000 -2.77854
0.85 165.000 -3.16511
0.9 165.000 -3.81558
0.95 165.000 -4.32921
1 165.000 -4.81743
1.05 165.000 -5.54748
1.1 165.000 -6.3391
1.15 165.000 -6.88988
1.2 165.000 -7.76443
1.25 165.000 -8.39534
1.3 165.000 -9.02898
1.35 165.000 -9.64871
1.4 165.000 -10.0989
1.45 165.000 -10.5814
1.5 165.000 -11.2428
1.55 165.000 -11.7322
1.6 165.000 -12.3225
1.65 165.000 -12.8893
1.7 165.000 -13.6154
1.75 165.000 -14.0612

0 166.000 0
0.05 166.000 0
0.1 166.000 -1.22534
0.15 166.000 0
0.2 166.000 0
0.25 166.000 0
0.3 166.000 -1.11791
0.35 166.000 -1.12676
0.4 166.000 -1.16236
0.45 166.000 -1.23264
0.5 166.000 -1.49926
0.55 166.000 -1.61545
0.6 166.000 -1.77293
0.65 166.000 -1.94386
0.7 166.000 -2.30136
0.75 166.000 -2.5698
0.8 166.000 -2.88064
0.85 166.000 -3.2694
0.9 166.000 -3.83119
0.95 166.000 -4.43171
1 166.000 -4.98189
1.05 166.000 -5.65108
1.1 166.000 -6.4432
1.15 166.000 -7.1271
1.2 166.000 -7.79415
1.25 166.000 -8.5663
1.3 166.000 -9.10611
1.35 166.000 -9.54637
1.4 166.000 -10.1934
1.45 166.000 -10.5946
1.5 166.000 -11.3266
1.55 166.000 -11.8342
1.6 166.000 -12.2552
1.65 166.000 -12.8205
1.7 166.000 -13.3988
1.75 166.000 -13.9835

0 167.000 0
0.05 167.000 0
0.1 167.000 -1.12276
0.15 167.000 0
0.2 167.000 0
0.25 167.000 0
0.3 167.000 -1.06363
0.35 167.000 -1.07993
0.4 167.000 -1.13495
0.45 167.000 -1.22292
0.5 167.000 -1.48267
0.55 167.000 -1.59953
0.6 167.000 -1.73423
0.65 167.000 -1.91753
0.7 167.000 -2.25031
0.75 167.000 -2.51234
0.8 167.000 -2.8714
0.85 167.000 -3.28258
0.9 167.000 -3.86776
0.95 167.000 -4.41923
1 167.000 -5.0746
1.05 167.000 -5.7276
1.1 167.000 -6.46626
1.15 167.000 -7.20597
1.2 167.000 -7.85255
1.25 167.000 -8.36536
1.3 167.000 -9.07675
1.35 167.000 -9.61216
1.4 167.000 -10.1962
1.45 167.000 -10.6421
1.5 167.000 -11.1717
1.55 167.000 -11.5389
1.6 167.000 -12.047
1.65 167.000 -12.4296
1.7 167.000 -12.7624
1.75 167.000 -13.3478

0 168.000 0
0.05 168.000 0
0.1 168.000 -1.03932
0.15 168.000 0
0.2 168.000 0
0.25 168.000 0
0.3 168.000 -1.02292
0.35 168.000 -1.04117
0.4 168.000 -1.09965
0.45 168.000 -1.1866
0.5 168.000 -1.42098
0.55 168.000 -1.5561
0.6 168.000 -1.70347
0.65 168.000 -1.90706
0.7 168.000 -2.24378
0.75 168.000 -2.51015
0.8 168.000 -2.88529
0.85 168.000 -3.32424
0.9 168.000 -3.84292
0.95 168.000 -4.47807
1 168.000 -5.13918
1.05 168.000 -5.81586
1.1 168.000 -6.38073
1.15 168.000 -7.09498
1.2 168.000 -7.75938
1.25 168.000 -8.20165
1.3 168.000 -8.78377
1.35 168.000 -9.52467
1.4 168.000 -9.929
1.45 168.000 -10.32
1.5 168.000 -10.8444
1.55 168.000 -11.1958
1.6 168.000 -11.6641
1.65 168.000 -11.9348
1.7 168.000 -12.429
1.75 168.000 -12.6836

0 169.000 0
0.05 169.000 0
0.1 169.000 0
0.15 169.000 0
0.2 169.000 0
0.25 169.000 0
0.3 169.000 0
0.35 169.000 -1.02568
0.4 169.000 -1.09319
0.45 169.000 -1.18853
0.5 169.000 -1.41521
0.55 169.000 -1.54459
0.6 169.000 -1.70972
0.65 169.000 -1.89148
0.7 169.000 -2.19864
0.75 169.000 -2.50719
0.8 169.000 -2.85222
0.85 169.000 -3.29894
0.9 169.000 -3.83577
0.95 169.000 -4.44708
1 169.000 -5.14533
1.05 169.000 -5.74803
1.1 169.000 -6.31226
1.15 169.000 -6.92979
1.2 169.000 -7.61371
1.25 169.000 -8.06489
1.3 169.000 -8.64364
1.35 169.000 -9.17906
1.4 169.000 -9.67918
1.45 169.000 -10.0267
1.5 169.000 -10.5162
1.55 169.000 -10.8314
1.6 169.000 -11.3329
1.65 169.000 -11.8048
1.7 169.000 -12.4039
1.75 169.000 -12.6326

0 170.000 0
0.05 170.000 0
0.1 170.000 0
0.15 170.000 0
0.2 170.000 0
0.25 170.000 0
0.3 170.000 0
0.35 170.000 -1.02965
0.4 170.000 -1.09248
0.45 170.000 -1.19321
0.5 170.000 -1.42053
0.55 170.000 -1.56273
0.6 170.000 -1.71892
0.65 170.000 -1.91209
0.7 170.000 -2.22328
0.75 170.000 -2.56573
0.8 170.000 -2.90986
0.85 170.000 -3.38496
0.9 170.000 -3.92306
0.95 170.000 -4.49272
1 170.000 -5.22887
1.05 170.000 -5.76136
1.1 170.000 -6.34604
1.15 170.000 -6.95029
1.2 170.000 -7.55254
1.25 170.000 -8.04388
1.3 170.000 -8.58456
1.35 170.000 -9.03096
1.4 170.000 -9.61645
1.45 170.000 -9.98277
1.5 170.000 -10.3217
1.55 170.000 -10.8011
1.6 170.000 -11.1486
1.65 170.000 -11.4179
1.7 170.000 -11.9064
1.75 170.000 -12.4745


==> anc/Fig8/trace_anomaly_delta_devsig_surf.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{169,169,169}
\definecolor{cd1}{RGB}{255,165,0}
\definecolor{cd2}{RGB}{139,0,0}
\definecolor{cd3}{RGB}{0,128,0}
\definecolor{cd4}{RGB}{0,0,128}



\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}
  
  \begin{tikzpicture}
    \begin{axis}[view={0}{90},
                 width=8cm, height=6cm,
                 title={$(\Delta I-\Delta I^{\rm EM})/\sigma(\Delta I)$},
                     xmin=0.0,
                     xmax=1.75,
                     ymin=115.0,
                     ymax=170.0,
                 colorbar,
                 colormap={traditionalpm3d}{color=(black) color=(blue) color=(red) color=(yellow)},
                 colorbar style={title=$ $},
                 xlabel={$\mu_I/m_\pi$},
                 ylabel={$T [MeV]$},
                 ]
    \pgfplotstableread{pc_phasebound_nt12.dat}\mydatapcb;
    \pgfplotstableread{trace_anomaly_delta_dscont_df3.0.dat}\mydatalone;
    
    \addplot3 [surf,colorbar source={false},mesh/ordering=y varies] file {trace_anomaly_delta_devsig_plot.dat};
    
    \addplot+[no markers, solid, black, very thick, forget plot]
    table[x expr=2.0*\thisrowno{1}/135.0,y index=0, z expr=1] {\mydatapcb};
    
    \addplot+[no markers, smooth, dashed, cd4, thick, forget plot]
    table[x expr=\thisrowno{1}/135.0,y index=0, z expr=1] {\mydatalone};
    
    \end{axis}
  \end{tikzpicture}

  
\end{document}
  
 

==> anc/Fig8/trace_anomaly_delta_dscont_df3.0.dat <==
134.000 236.250
135.000 236.250
136.000 229.500
137.000 229.500
138.000 229.500
139.000 222.750
140.000 222.750
141.000 229.500
142.000 229.500
143.000 229.500
144.000 236.250
145.000 236.250
160.000 202.500
161.000 175.500
162.000 155.250
163.000 135.000
164.000 121.500
165.000 114.750
166.000 114.750
167.000 114.750
168.000 114.750
169.000 114.750
170.000 114.750


==> anc/Fig9/EMMHRG.BECline.mpi135.dat <==
#        muI/mpi         T[MeV]
              1              0
           1.01        30.8214
           1.02        47.3687
           1.03        60.3238
           1.04        71.1809
           1.05        80.5828
           1.06        88.8859
           1.07        96.3159
           1.08        103.028
           1.09        109.136
            1.1        114.724
           1.11        119.862
           1.12        124.603
           1.13        128.991
           1.14        133.065
           1.15        136.854
           1.16        140.387
           1.17        143.686
           1.18        146.772
           1.19        149.662
            1.2        152.373
           1.21        154.917
           1.22        157.309
           1.23        159.558
           1.24        161.676
           1.25         163.67
           1.26        165.551
           1.27        167.324
           1.28        168.998
           1.29        170.578
            1.3         172.07
           1.31         173.48
           1.32        174.813
           1.33        176.073
           1.34        177.264
           1.35         178.39
           1.36        179.456
           1.37        180.464
           1.38        181.417
           1.39        182.319
            1.4        183.172
           1.41        183.979
           1.42        184.742
           1.43        185.464
           1.44        186.146
           1.45        186.791
           1.46        187.401
           1.47        187.976
           1.48        188.519
           1.49        189.032
            1.5        189.516
           1.51        189.972
           1.52        190.401
           1.53        190.806
           1.54        191.186
           1.55        191.544
           1.56        191.879
           1.57        192.194
           1.58        192.489
           1.59        192.765
            1.6        193.023
           1.61        193.263
           1.62        193.487
           1.63        193.695
           1.64        193.888
           1.65        194.066
           1.66         194.23
           1.67        194.381
           1.68        194.519
           1.69        194.645
            1.7         194.76
           1.71        194.863
           1.72        194.955
           1.73        195.037
           1.74         195.11
           1.75        195.172
           1.76        195.226
           1.77        195.271
           1.78        195.308
           1.79        195.337
            1.8        195.358
           1.81        195.371
           1.82        195.378
           1.83        195.378
           1.84        195.371
           1.85        195.358
           1.86        195.339
           1.87        195.315
           1.88        195.285
           1.89        195.249
            1.9        195.208
           1.91        195.163
           1.92        195.113
           1.93        195.058
           1.94        194.999
           1.95        194.936
           1.96        194.869
           1.97        194.798
           1.98        194.723
           1.99        194.644
              2        194.563
           2.01        194.478
           2.02         194.39
           2.03        194.299
           2.04        194.205
           2.05        194.108
           2.06        194.009
           2.07        193.907
           2.08        193.802
           2.09        193.695
            2.1        193.586
           2.11        193.475
           2.12        193.362
           2.13        193.246
           2.14        193.129
           2.15         193.01
           2.16        192.889
           2.17        192.767
           2.18        192.643
           2.19        192.517
            2.2         192.39
           2.21        192.261
           2.22        192.132
           2.23            192
           2.24        191.868
           2.25        191.734
           2.26          191.6
           2.27        191.464
           2.28        191.327
           2.29        191.189
            2.3         191.05
           2.31        190.911
           2.32         190.77
           2.33        190.629
           2.34        190.487
           2.35        190.344
           2.36          190.2
           2.37        190.056
           2.38        189.911
           2.39        189.766
            2.4         189.62
           2.41        189.473
           2.42        189.326
           2.43        189.179
           2.44        189.031
           2.45        188.883
           2.46        188.734
           2.47        188.585
           2.48        188.436
           2.49        188.286
            2.5        188.136
           2.51        187.986
           2.52        187.835
           2.53        187.684
           2.54        187.533
           2.55        187.382
           2.56        187.231
           2.57        187.079
           2.58        186.928
           2.59        186.776
            2.6        186.624
           2.61        186.472
           2.62         186.32
           2.63        186.168
           2.64        186.016
           2.65        185.864
           2.66        185.712
           2.67         185.56
           2.68        185.408
           2.69        185.256
            2.7        185.104
           2.71        184.952
           2.72          184.8
           2.73        184.648
           2.74        184.496
           2.75        184.344
           2.76        184.193
           2.77        184.041
           2.78         183.89
           2.79        183.738
            2.8        183.587
           2.81        183.436
           2.82        183.285
           2.83        183.134
           2.84        182.984
           2.85        182.833
           2.86        182.683
           2.87        182.533
           2.88        182.383
           2.89        182.234
            2.9        182.084
           2.91        181.935
           2.92        181.786
           2.93        181.637
           2.94        181.488
           2.95         181.34
           2.96        181.191
           2.97        181.043
           2.98        180.896
           2.99        180.748
              3        180.601
           3.01        180.454
           3.02        180.307
           3.03         180.16
           3.04        180.014
           3.05        179.868
           3.06        179.722
           3.07        179.577
           3.08        179.432
           3.09        179.287
            3.1        179.142
           3.11        178.998
           3.12        178.853
           3.13         178.71
           3.14        178.566
           3.15        178.423
           3.16         178.28
           3.17        178.137
           3.18        177.995
           3.19        177.852
            3.2        177.711
           3.21        177.569
           3.22        177.428
           3.23        177.287
           3.24        177.146
           3.25        177.006
           3.26        176.866
           3.27        176.726
           3.28        176.587
           3.29        176.447
            3.3        176.309
           3.31         176.17
           3.32        176.032
           3.33        175.894
           3.34        175.756
           3.35        175.619
           3.36        175.482
           3.37        175.345
           3.38        175.209
           3.39        175.073
            3.4        174.937
           3.41        174.802
           3.42        174.666
           3.43        174.532
           3.44        174.397
           3.45        174.263
           3.46        174.129
           3.47        173.995
           3.48        173.862
           3.49        173.729
            3.5        173.597
           3.51        173.464
           3.52        173.332
           3.53        173.201
           3.54        173.069
           3.55        172.938
           3.56        172.807
           3.57        172.677
           3.58        172.547
           3.59        172.417
            3.6        172.287
           3.61        172.158
           3.62        172.029
           3.63        171.901
           3.64        171.772
           3.65        171.644
           3.66        171.517
           3.67        171.389
           3.68        171.262
           3.69        171.136
            3.7        171.009
           3.71        170.883
           3.72        170.757
           3.73        170.632
           3.74        170.507
           3.75        170.382
           3.76        170.257
           3.77        170.133
           3.78        170.009
           3.79        169.885
            3.8        169.762
           3.81        169.639
           3.82        169.516
           3.83        169.393
           3.84        169.271
           3.85        169.149
           3.86        169.028
           3.87        168.906
           3.88        168.785
           3.89        168.665
            3.9        168.544
           3.91        168.424
           3.92        168.304
           3.93        168.185
           3.94        168.066
           3.95        167.947
           3.96        167.828
           3.97         167.71
           3.98        167.592
           3.99        167.474
              4        167.356
           4.01        167.239
           4.02        167.122
           4.03        167.005
           4.04        166.889
           4.05        166.773
           4.06        166.657
           4.07        166.542
           4.08        166.427
           4.09        166.312
            4.1        166.197
           4.11        166.083
           4.12        165.968
           4.13        165.855
           4.14        165.741
           4.15        165.628
           4.16        165.515
           4.17        165.402
           4.18         165.29
           4.19        165.177
            4.2        165.065
           4.21        164.954
           4.22        164.842
           4.23        164.731
           4.24        164.621
           4.25         164.51
           4.26          164.4
           4.27         164.29
           4.28         164.18
           4.29         164.07
            4.3        163.961
           4.31        163.852
           4.32        163.743
           4.33        163.635
           4.34        163.527
           4.35        163.419
           4.36        163.311
           4.37        163.204
           4.38        163.096
           4.39         162.99
            4.4        162.883
           4.41        162.776
           4.42         162.67
           4.43        162.564
           4.44        162.459
           4.45        162.353
           4.46        162.248
           4.47        162.143
           4.48        162.039
           4.49        161.934
            4.5         161.83
           4.51        161.726
           4.52        161.623
           4.53        161.519
           4.54        161.416
           4.55        161.313
           4.56         161.21
           4.57        161.108
           4.58        161.006
           4.59        160.904
            4.6        160.802
           4.61          160.7
           4.62        160.599
           4.63        160.498
           4.64        160.397
           4.65        160.297
           4.66        160.196
           4.67        160.096
           4.68        159.996
           4.69        159.897
            4.7        159.797
           4.71        159.698
           4.72        159.599
           4.73          159.5
           4.74        159.402
           4.75        159.304
           4.76        159.206
           4.77        159.108
           4.78         159.01
           4.79        158.913
            4.8        158.816
           4.81        158.719
           4.82        158.622
           4.83        158.526
           4.84        158.429
           4.85        158.333
           4.86        158.237
           4.87        158.142
           4.88        158.046
           4.89        157.951
            4.9        157.856
           4.91        157.762
           4.92        157.667
           4.93        157.573
           4.94        157.479
           4.95        157.385
           4.96        157.291
           4.97        157.197
           4.98        157.104
           4.99        157.011
              5        156.918
           5.01        156.826
           5.02        156.733
           5.03        156.641
           5.04        156.549
           5.05        156.457
           5.06        156.365
           5.07        156.274
           5.08        156.183
           5.09        156.092
            5.1        156.001
           5.11         155.91
           5.12         155.82
           5.13         155.73
           5.14         155.64
           5.15         155.55
           5.16         155.46
           5.17        155.371
           5.18        155.281
           5.19        155.192
            5.2        155.103
           5.21        155.015
           5.22        154.926
           5.23        154.838
           5.24         154.75
           5.25        154.662
           5.26        154.574
           5.27        154.487
           5.28        154.399
           5.29        154.312
            5.3        154.225
           5.31        154.139
           5.32        154.052
           5.33        153.966
           5.34        153.879
           5.35        153.793
           5.36        153.707
           5.37        153.622
           5.38        153.536
           5.39        153.451
            5.4        153.366
           5.41        153.281
           5.42        153.196
           5.43        153.112
           5.44        153.027
           5.45        152.943
           5.46        152.859
           5.47        152.775
           5.48        152.691
           5.49        152.608
            5.5        152.524
           5.51        152.441
           5.52        152.358
           5.53        152.275
           5.54        152.193
           5.55         152.11
           5.56        152.028
           5.57        151.946
           5.58        151.864
           5.59        151.782
            5.6          151.7
           5.61        151.619
           5.62        151.537
           5.63        151.456
           5.64        151.375
           5.65        151.295
           5.66        151.214
           5.67        151.133
           5.68        151.053
           5.69        150.973
            5.7        150.893
           5.71        150.813
           5.72        150.733
           5.73        150.654
           5.74        150.575
           5.75        150.495
           5.76        150.416
           5.77        150.338
           5.78        150.259
           5.79         150.18
            5.8        150.102
           5.81        150.024
           5.82        149.946
           5.83        149.868
           5.84         149.79
           5.85        149.712
           5.86        149.635
           5.87        149.558
           5.88        149.481
           5.89        149.404
            5.9        149.327
           5.91         149.25
           5.92        149.173
           5.93        149.097
           5.94        149.021
           5.95        148.945
           5.96        148.869
           5.97        148.793
           5.98        148.717
           5.99        148.642
              6        148.567


==> anc/Fig9/JKfitMuQcrit_32x12.out <==
0.000 0.997005 0.029868
1.000 0.997217 0.029761
2.000 0.997431 0.029660
3.000 0.997649 0.029563
4.000 0.997869 0.029471
5.000 0.998092 0.029383
6.000 0.998316 0.029300
7.000 0.998544 0.029218
8.000 0.998773 0.029141
9.000 0.999003 0.029068
10.000 0.999235 0.028995
11.000 0.999468 0.028926
12.000 0.999702 0.028859
13.000 0.999935 0.028794
14.000 1.000170 0.028731
15.000 1.000404 0.028669
16.000 1.000638 0.028609
17.000 1.000874 0.028549
18.000 1.001105 0.028490
19.000 1.001337 0.028433
20.000 1.001569 0.028375
21.000 1.001797 0.028319
22.000 1.002026 0.028262
23.000 1.002251 0.028207
24.000 1.002475 0.028151
25.000 1.002696 0.028095
26.000 1.002915 0.028039
27.000 1.003129 0.027983
28.000 1.003342 0.027927
29.000 1.003551 0.027869
30.000 1.003756 0.027813
31.000 1.003958 0.027755
32.000 1.004154 0.027697
33.000 1.004348 0.027639
34.000 1.004536 0.027579
35.000 1.004718 0.027519
36.000 1.004897 0.027459
37.000 1.005067 0.027398
38.000 1.005234 0.027336
39.000 1.005395 0.027273
40.000 1.005549 0.027211
41.000 1.005697 0.027148
42.000 1.005838 0.027082
43.000 1.005972 0.027017
44.000 1.006099 0.026951
45.000 1.006219 0.026885
46.000 1.006330 0.026817
47.000 1.006435 0.026750
48.000 1.006530 0.026682
49.000 1.006618 0.026612
50.000 1.006696 0.026543
51.000 1.006765 0.026473
52.000 1.006825 0.026402
53.000 1.006877 0.026332
54.000 1.006918 0.026261
55.000 1.006950 0.026189
56.000 1.006971 0.026117
57.000 1.006981 0.026045
58.000 1.006980 0.025974
59.000 1.006970 0.025901
60.000 1.006948 0.025828
61.000 1.006914 0.025756
62.000 1.006870 0.025684
63.000 1.006812 0.025612
64.000 1.006743 0.025540
65.000 1.006664 0.025468
66.000 1.006568 0.025396
67.000 1.006463 0.025325
68.000 1.006343 0.025254
69.000 1.006210 0.025182
70.000 1.006065 0.025111
71.000 1.005904 0.025043
72.000 1.005730 0.024972
73.000 1.005543 0.024903
74.000 1.005339 0.024834
75.000 1.005123 0.024766
76.000 1.004889 0.024698
77.000 1.004642 0.024630
78.000 1.004376 0.024563
79.000 1.004097 0.024496
80.000 1.003802 0.024429
81.000 1.003490 0.024361
82.000 1.003160 0.024295
83.000 1.002814 0.024228
84.000 1.002450 0.024162
85.000 1.002068 0.024096
86.000 1.001668 0.024030
87.000 1.001248 0.023965
88.000 1.000810 0.023899
89.000 1.000354 0.023832
90.000 0.999883 0.023762
91.000 0.999393 0.023690
92.000 0.998884 0.023618
93.000 0.998353 0.023546
94.000 0.997800 0.023478
95.000 0.997217 0.023417
96.000 0.996607 0.023362
97.000 0.995978 0.023308
98.000 0.995337 0.023245
99.000 0.994696 0.023163
100.000 0.994065 0.023053
101.000 0.993447 0.022909
102.000 0.992839 0.022736
103.000 0.992240 0.022537
104.000 0.991648 0.022315
105.000 0.991054 0.022075
106.000 0.990454 0.021820
107.000 0.989852 0.021553
108.000 0.989236 0.021278
109.000 0.988608 0.020999
110.000 0.987963 0.020720
111.000 0.987296 0.020442
112.000 0.986604 0.020171
113.000 0.985881 0.019905
114.000 0.985124 0.019650
115.000 0.984326 0.019405
116.000 0.983483 0.019174
117.000 0.982593 0.018959
118.000 0.981649 0.018762
119.000 0.980648 0.018584
120.000 0.979582 0.018427
121.000 0.978451 0.018293
122.000 0.977250 0.018185
123.000 0.975973 0.018103
124.000 0.974615 0.018049
125.000 0.973172 0.018026
126.000 0.971646 0.018039
127.000 0.970037 0.018095
128.000 0.968348 0.018203
129.000 0.966581 0.018371
130.000 0.964738 0.018607
131.000 0.962825 0.018920
132.000 0.960841 0.019318
133.000 0.958787 0.019810
134.000 0.956676 0.020400
135.000 0.954544 0.021065
136.000 0.952430 0.021759
137.000 0.950336 0.022406
138.000 0.948254 0.022917
139.000 0.946181 0.023206
140.000 0.944106 0.023187
141.000 0.942035 0.022783
142.000 0.941287 0.023171
143.000 0.942456 0.024847
144.000 0.944943 0.027179
145.000 0.948810 0.030161
146.000 0.953951 0.033619
147.000 0.960543 0.037652
148.000 0.969404 0.042002
149.000 0.982291 0.045089
150.000 0.999475 0.045986
151.000 1.021648 0.046585
152.000 1.049280 0.045803
153.000 1.082947 0.042866
154.000 1.123127 0.040259
155.000 1.170357 0.039739
156.000 1.225131 0.043473
157.000 1.287952 0.052670
158.000 1.359313 0.070004
159.000 1.433090 0.088511
160.000 1.509221 0.103943
161.000 1.617485 0.133571
162.000 1.786157 0.188401
163.000 2.055083 0.273164
164.000 2.497137 0.518233


==> anc/Fig9/bec_bound_error_nt12.dat <==
0 67.5 2
1 67.5066 1.9958
2 67.5131 1.9916
3 67.5197 1.9874
4 67.5262 1.9832
5 67.5328 1.979
6 67.5393 1.97485
7 67.5459 1.9706
8 67.5525 1.9664
9 67.559 1.96225
10 67.5656 1.958
11 67.5722 1.9538
12 67.5788 1.9496
13 67.5853 1.9454
14 67.5919 1.9412
15 67.5985 1.937
16 67.6051 1.9328
17 67.6118 1.92855
18 67.6183 1.9243
19 67.6249 1.9201
20 67.6316 1.91585
21 67.6381 1.91165
22 67.6448 1.9074
23 67.6514 1.9032
24 67.6581 1.89895
25 67.6647 1.8947
26 67.6714 1.8905
27 67.678 1.88625
28 67.6847 1.882
29 67.6914 1.8777
30 67.6981 1.8735
31 67.7048 1.8692
32 67.7115 1.8649
33 67.7183 1.86065
34 67.725 1.85635
35 67.7317 1.85205
36 67.7385 1.84775
37 67.7451 1.84345
38 67.7519 1.83915
39 67.7587 1.8348
40 67.7655 1.8305
41 67.7723 1.8262
42 67.7791 1.8218
43 67.7859 1.81745
44 67.7927 1.81305
45 67.7996 1.8087
46 67.8064 1.80425
47 67.8133 1.7999
48 67.8202 1.7955
49 67.8271 1.791
50 67.834 1.7866
51 67.8409 1.7821
52 67.8478 1.77765
53 67.8548 1.7732
54 67.8618 1.7687
55 67.8688 1.76415
56 67.8758 1.75965
57 67.8828 1.75515
58 67.8898 1.75065
59 67.8969 1.7461
60 67.904 1.7415
61 67.9111 1.73695
62 67.9183 1.7324
63 67.9254 1.72785
64 67.9326 1.72325
65 67.94 1.71865
66 67.9471 1.71405
67 67.9545 1.70945
68 67.9618 1.70485
69 67.9692 1.7002
70 67.9767 1.69555
71 67.9841 1.691
72 67.9916 1.6863
73 67.9992 1.68165
74 68.0067 1.677
75 68.0144 1.67235
76 68.022 1.66765
77 68.0297 1.66295
78 68.0373 1.6582
79 68.0451 1.65345
80 68.0529 1.64865
81 68.0607 1.64375
82 68.0685 1.6389
83 68.0764 1.63395
84 68.0842 1.629
85 68.0921 1.62405
86 68.0999 1.61905
87 68.1077 1.61405
88 68.1155 1.6089
89 68.1234 1.60365
90 68.1315 1.5982
91 68.1397 1.59255
92 68.148 1.5868
93 68.1561 1.58105
94 68.1641 1.57555
95 68.1715 1.5705
96 68.1784 1.56585
97 68.1855 1.56125
98 68.1932 1.556
99 68.2024 1.5494
100 68.2138 1.54075
101 68.2276 1.52975
102 68.2437 1.5166
103 68.2619 1.50155
104 68.2822 1.48485
105 68.304 1.46675
106 68.3271 1.4475
107 68.3516 1.42735
108 68.3769 1.40655
109 68.4031 1.38535
110 68.4298 1.36405
111 68.4568 1.3428
112 68.4838 1.3219
113 68.5105 1.3014
114 68.5366 1.28155
115 68.5617 1.2625
116 68.5856 1.2444
117 68.608 1.2275
118 68.6286 1.21195
119 68.6471 1.19785
120 68.663 1.18545
121 68.6763 1.1749
122 68.6866 1.1664
123 68.6936 1.16005
124 68.6968 1.1561
125 68.6961 1.1547
126 68.6915 1.1563
127 68.683 1.1615
128 68.6709 1.171
129 68.6553 1.1855
130 68.6364 1.20555
131 68.6145 1.23185
132 68.5896 1.26505
133 68.5618 1.30575
134 68.532 1.3543
135 68.5028 1.40865
136 68.477 1.46545
137 68.4548 1.5187
138 68.4357 1.56175
139 68.4194 1.58805
140 68.4052 1.591
141 68.3936 1.5647
142 68.4806 1.5991
143 68.7101 1.7318
144 69.0393 1.9139
145 69.4734 2.1445
146 70.0054 2.4104
147 70.6491 2.7192
148 71.4656 3.05175
149 72.586 3.2902
150 74.0328 3.36515
151 75.8598 3.4179
152 78.1051 3.36665
153 80.815 3.15175
154 84.0292 2.95995
155 87.7922 2.92575
156 92.1461 3.21675
157 97.134 3.926
158 102.799 5.25715
159 108.683 6.6815
160 114.784 7.8775
161 123.376 10.1645
162 136.645 14.3935
163 157.692 20.9435
164 192.199 39.8745


==> anc/Fig9/boundariesNt12.tex <==
\documentclass[border=1mm]{standalone}
\usepackage{pgfplots}
\usepgfplotslibrary{fillbetween}
\pgfplotsset{
    legend entry/.initial=,
    every axis plot post/.code={%
        \pgfkeysgetvalue{/pgfplots/legend entry}\tempValue
        \ifx\tempValue\empty
            \pgfkeysalso{/pgfplots/forget plot}%
        \else
            \expandafter\addlegendentry\expandafter{\tempValue}%
        \fi
    },
}

\begin{document}
    \begin{tikzpicture}
        \begin{axis}[axis on top,
                            legend columns=-1,
                            legend style={/tikz/every even column/.append style={column sep=0.235cm, font=\footnotesize}},
                            xlabel={$\mu/m_\pi$},
                            ylabel={$T$ [MeV]},
                            xmin=0.7, xmax=1.8, 
                            ymin=0, ymax=230,
                            ]

           %The model
           \addplot [legend entry=model,color=black, densely dashdotted,name path=model]
                          table [header=true] {EMMHRG.BECline.mpi135.dat};
           \path[name path=axis] (axis cs:1,0) -- (axis cs:1.8,0);
           \addplot [fill=gray!45] fill between[of=model and axis];

           % \mu_Q
           \addplot [thin,name path=upper,color=red!80]
                          table[x expr=\thisrowno{1}+\thisrowno{2},y index=0] {JKfitMuQcrit_32x12.out};
           \addplot [thin,name path=lower,color=red!80]
                          table[x expr=\thisrowno{1}-\thisrowno{2},y index=0] {JKfitMuQcrit_32x12.out};
           \addplot [legend entry=$\mu^{\rm crit}_Q$,fill=red!30] fill between[of=upper and lower];

           % \mu_I
           \addplot [thin,name path=upper,color=blue!80]
                          table[x expr=(\thisrowno{1}+\thisrowno{2})*2/135.,y index=0] {bec_bound_error_nt12.dat};
           \addplot [thin,name path=lower,color=blue!80]
                          table[x expr=(\thisrowno{1}-\thisrowno{2})*2/135.,y index=0] {bec_bound_error_nt12.dat};
           \addplot [legend entry=$\mu^{\rm crit}_I$,fill=blue!30] fill between[of=upper and lower];

        \end{axis}
    \end{tikzpicture}
\end{document}
